The Bogdanov--Takens normal-form coefficients in $\mathbb{R}^n$ as directional derivatives of the characteristic invariants

Let $X$ be a vector field on an open set of $\mathbb{R}^n$ with $X(p)=0$ and Jacobian $J=DX(p)$ of rank $n-1$ having $0$ as an eigenvalue of algebraic multiplicity two. Let $q_0$ span $\ker J$ and let $e_k(A)$ denote the sum of the principal $k\times k$ minors of $A$. Under the usual hyperbolicity assumption on the transverse block, we prove that the quadratic coefficients $a,b$ of the Bogdanov--Takens normal form on the centre manifold are $a=-\frac{1}{2}\frac{D_{q_0}e_n}{e_{n-2}}$ and $b=\frac{D_{q_0}e_{n-1}}{e_{n-2}}-\frac{e_{n-3}D_{q_0}e_n}{e_{n-2}^2}$. The underlying spectral identity requires only invertibility of the transverse block and remains valid without hyperbolicity. Both coefficients arise as the lowest-order terms of a generating identity for the first-order spectral jet of $DX$ along $\ker J$; all higher coefficients depend on the transverse block. We prove that this dichotomy is sharp. The planar formulas $a=-\frac{1}{2}D_{q_0}\det$ and $b=D_{q_0}\operatorname{tr}$ are recovered when $n=2$. We also obtain a coordinate-free nondegeneracy test and a geometric interpretation in terms of the transversality of the kernel line to two invariant hypersurfaces. A self-contained Wolfram Language notebook accompanies the paper and verifies the results symbolically.

==> SupplementaryVerification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    462158,      11904]
NotebookOptionsPosition[    433776,      11462]
NotebookOutlinePosition[    434325,      11484]
CellTagsIndexPosition[    434282,      11481]
WindowTitle->E. Chan-L\363pez
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Symbolic verification of the results", "Title",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841382065344715`*^9, 3.984138207741049*^9}, 
   3.984138244437479*^9, {3.984140830029972*^9, 3.9841409310998917`*^9}, {
   3.9841521389798164`*^9, 3.9841521390969872`*^9}, {3.99610258744895*^9, 
   3.996102602166975*^9}},
 Background->RGBColor[
  0.98, 0.95, 0.95],ExpressionUUID->"c657d549-c377-aa40-9ffe-ef51c68a372d"],

Cell[TextData[{
 "Supplementary material for \[OpenCurlyDoubleQuote]The Bogdanov-Takens \
normal-form coefficients in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[DoubleStruckCapitalR]", "n"], TraditionalForm]],
  ExpressionUUID->"9e8b8951-5ffd-6a4b-9730-edb0a3c8e8ab"],
 " as directional derivatives of the characteristic invariants\
\[CloseCurlyDoubleQuote]"
}], "Subtitle",
 CellChangeTimes->{
  3.996098140602085*^9, {3.9960981714173794`*^9, 3.996098183744953*^9}, {
   3.9961026818804836`*^9, 
   3.9961027107140713`*^9}},ExpressionUUID->"951773a6-f8ba-f546-9475-\
1b2215f6f952"],

Cell[TextData[{
 StyleBox["E. Chan-L\[OAcute]pez \n\n",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 0.6]],
 "This file recomputes, from scratch and in exact arithmetic, every symbolic \
assertion made in the paper. Nothing is imported from the text: each \
identity, each closed form and each structural claim is derived here and then \
compared with what the paper states. In particular the elementary invariants \
are recomputed from their definition as sums of principal minors, the pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"a", ",", "b"}], ")"}], TraditionalForm]],ExpressionUUID->
  "f10ce901-6b02-6748-ae64-4b048daeb29d"],
 " is cross-checked against the classical bilinear formula, and the planar \
normal form is recomputed by solving the homological equation.\n\nThe \
sections follow the paper. Section 1 collects the tools; Sections 2 to 7 \
mirror Sections 2 to 9 of the manuscript, in the same order; Section 8 is an \
independent test against a parameter-dependent system taken from the \
literature, whose published coefficients are recovered. A summary table is \
printed at the end. The file is self-contained: it requires only a Wolfram \
Language kernel, version 12 or later, and loads no package.\n\nThree \
implementation choices deserve mention, because a reader reproducing these \
computations in another system will meet all three. First, formal variables. \
The characteristic polynomial and the jet along the kernel line need two \
symbols that are never assigned a value, and localizing them inside ",
 ButtonBox["Module",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Module"],
 " is precisely what makes a front end mark them as undefined; they are \
therefore declared once as the cleared globals ",
 Cell[BoxData[
  FormBox["btLam", TraditionalForm]],ExpressionUUID->
  "5d4476e1-4fb4-da4c-852f-cbfa8e3bdefd"],
 " and ",
 Cell[BoxData[
  FormBox["btS", TraditionalForm]],ExpressionUUID->
  "80fe2d85-4726-bf4e-8b24-525301dfe952"],
 " and used everywhere, so that no scoping construct ever captures them. \
Second, normalization. The kernel generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "0"], TraditionalForm]],ExpressionUUID->
  "b6ad2f8d-f9f1-cb49-b269-d947b888c9b4"],
 " is normalized so that its first nonzero component equals one; since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", ",", "b"}], ")"}], " ", "->", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", " ", "a"}], ",", " ", 
      RowBox[{"c", " ", "b"}]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "a0f4a881-2dc4-6441-9f16-8554b7fa8602"],
 " under ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "0"], " ", "->", " ", 
    RowBox[{"c", " ", 
     SubscriptBox["q", "0"]}]}], TraditionalForm]],ExpressionUUID->
  "f17e4724-15e7-354e-b662-59e48f063850"],
 ", an unnormalized generator leaves the vanishing loci and the sign of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "b"}], TraditionalForm]],ExpressionUUID->
  "5cd89d74-a96f-b245-90d9-a4be7e0383c6"],
 " intact but changes every numerical value, and Section 8 exploits exactly \
this. Third, symbolic identities are tested with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    ButtonBox["Simplify",
     BaseStyle->"Link",
     ButtonData->"paclet:ref/Simplify"], "[", 
    RowBox[{
     RowBox[{"expr", " ", "==", " ", "0"}], ",", " ", "assumptions"}], "]"}], 
   TraditionalForm]],ExpressionUUID->"4cb15a06-eed5-0340-9162-d7f4eb840f61"],
 " rather than ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Simplify", "[", "expr", "]"}], " ", "===", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"d1e379c9-c4e7-204d-a856-186a127f911a"],
 ": the latter attempts to rewrite and can fail on a genuinely vanishing \
expression that carries parameters."
}], "Text",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0, 0.6],
 CellChangeTimes->{
  3.9841340518574276`*^9, {3.9841357833696632`*^9, 3.9841359337765503`*^9}, {
   3.996098623194044*^9, 3.996098709556986*^9}, {3.9960987402683353`*^9, 
   3.99609880022892*^9}, {3.9960988380656376`*^9, 3.996098877306782*^9}},
 Background->RGBColor[
  0.95, 0.95, 0.98],ExpressionUUID->"4c2aed76-7274-5b4e-ac06-55a78ff3bd84"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Tools",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"95e36b9b-c5be-2a47-ace5-467aa4f86bd1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.1 Reporting",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"bb05f7bc-66f0-2f40-bc22-320c51ea5086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Code",
 CellLabel->
  "In[157]:=",ExpressionUUID->"c0ccaa53-89ec-8e47-9f02-2a0faedb56c4"],

Cell[TextData[{
 "Every assertion is registered in ",
 Cell[BoxData[
  FormBox["$log", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "04824e2c-3514-9249-bef1-93cecaa7a8f7"],
 " so that a single table can be printed at the end. A failure is therefore \
visible without reading the whole output."
}], "Text",
 CellChangeTimes->{
  3.996098916785679*^9},ExpressionUUID->"3aaafb3c-f8bb-0143-9e4e-\
70a145de1ca3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$log", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"heading", "[", "t_", "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"t", ",", " ", "Bold", ",", " ", "13.5", ",", " ", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", "\n", 
       "    ", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.09", ",", " ", "0.16", ",", " ", "0.30"}], "]"}]}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"note", "[", "t_", "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"t", ",", " ", "11.5", ",", " ", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", "\n", 
       "    ", 
       RowBox[{"GrayLevel", "[", "0.35", "]"}], ",", " ", "Italic"}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"show", "[", 
     RowBox[{"label_", ",", " ", "vals__"}], "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Row", "[", 
      RowBox[{"Prepend", "[", "\n", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"#", ",", " ", "12"}], "]"}], " ", "&"}], " ", "/@", " ", 
         RowBox[{"{", "vals", "}"}]}], ",", "\n", "    ", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"label", ",", " ", "\"\<  \>\""}], "}"}], "]"}], ",", " ", 
          RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
          "11.5", ",", "\n", "      ", 
          RowBox[{"GrayLevel", "[", "0.45", "]"}]}], "]"}]}], "]"}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"label_", ",", " ", "cond_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ok", " ", "=", " ", 
        RowBox[{"TrueQ", "[", "cond", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"$log", ",", " ", 
         RowBox[{"{", 
          RowBox[{"label", ",", " ", "ok"}], "}"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"Row", "[", 
         RowBox[{"{", "\n", "     ", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{"label", ",", " ", "\"\<  \>\""}], "}"}], "]"}], ",", 
             " ", 
             RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", 
             " ", "11.5", ",", "\n", "       ", 
             RowBox[{"GrayLevel", "[", "0.45", "]"}]}], "]"}], ",", "\n", 
           "     ", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
              "ok", ",", " ", "\"\<verified\>\"", ",", 
               " ", "\"\<FAILED\>\""}], "]"}], ",", " ", "Bold", ",", "\n", 
             "       ", 
             RowBox[{"If", "[", 
              RowBox[{"ok", ",", " ", 
               RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], 
              "]"}]}], "]"}]}], "}"}], "]"}], "]"}], ";", "\n", "   ", 
       "ok"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"report", "[", "]"}], " ", ":=", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"Panel", "[", "\n", "   ", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", "\n", "     ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
                RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", 
                " ", "10.5"}], "]"}], ",", "\n", "      ", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  " ", "\"\<verified\>\"", ",", " ", "\"\<FAILED\>\""}], 
                 "]"}], ",", "\n", "        ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                  RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], 
                 "]"}], ",", " ", "Bold", ",", " ", "10.5"}], "]"}]}], "}"}], 
            " ", "&"}], " ", "/@", " ", "$log"}], ",", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             
             RowBox[{"\"\<assertion\>\"", ",", " ", "Bold", ",", " ", 
              "10.5"}], "]"}], ",", " ", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<result\>\"", ",", " ", "Bold", ",", " ", "10.5"}], 
             "]"}]}], "}"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"Alignment", " ", "->", " ", "Left"}], ",", " ", 
        RowBox[{"Dividers", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"False", ",", " ", 
           RowBox[{"{", 
            RowBox[{"2", " ", "->", " ", "True"}], "}"}]}], "}"}]}], ",", 
        "\n", "    ", 
        RowBox[{"Spacings", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "0.5"}], "}"}]}]}], "]"}], ",", "\n", "   ", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"$log", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
             "True"}], "]"}], ",", " ", "\"\< of \>\"", ",", " ", 
           RowBox[{"Length", "[", "$log", "]"}], ",", "\n", 
           "      ", "\"\< assertions verified\>\""}], "}"}], "]"}], ",", " ", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
        "12"}], "]"}], ",", "\n", "   ", 
      RowBox[{"Background", " ", "->", " ", 
       RowBox[{"GrayLevel", "[", "0.985", "]"}]}]}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"d293af5d-ac8e-e14d-a632-e2bb025122bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.2 Formal variables, robust comparison, typesetting",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961035537488403`*^9, 3.9961035676495914`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"db6042a4-f9d6-ef44-adf7-55c4bcc212fb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["btLam", TraditionalForm]],ExpressionUUID->
  "ef724a5d-a72a-de4c-83fa-14e684f56b21"],
 " is the indeterminate of the characteristic polynomial and ",
 Cell[BoxData[
  FormBox["btS", TraditionalForm]],ExpressionUUID->
  "36b1055b-9896-af47-8556-a9c2ff915cf3"],
 " the parameter of the kernel line ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], "+", 
         StyleBox["s", "TI"], 
         SubscriptBox[
          StyleBox["q", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "p + s q_ 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fa16c5df-af38-3445-b876-dc77cfddc9db"],
 ". Both are declared here, cleared, and never assigned; no ",
 Cell[BoxData[
  FormBox["Module", TraditionalForm]],ExpressionUUID->
  "28d635e7-4f5d-ba47-9b0c-a9ecb614fd98"],
 " localizes them, so no scoping construct can capture them."
}], "Text",
 CellChangeTimes->{{3.996103183891384*^9, 3.9961032055773754`*^9}, {
  3.9961342686398487`*^9, 
  3.9961342884032516`*^9}},ExpressionUUID->"8495d79a-77be-4b4e-987e-\
bab6c680d9ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"btLam", ",", " ", "btS", ",", " ", "btT"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"isZero", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e", " ", "=", " ", 
        RowBox[{"Together", "[", "expr", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"PossibleZeroQ", "[", "e", "]"}], "]"}], " ", "||", "\n", 
       "     ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"e", " ", "==", " ", "0"}], ",", " ", "assum"}], "]"}], 
        "]"}], " ", "||", "\n", "     ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Numerator", "[", "e", "]"}], " ", "==", " ", "0"}], ",", 
          " ", "assum"}], "]"}], "]"}]}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equality", " ", "of", " ", "two", " ", 
     RowBox[{"quantities", ".", "  ", "Never"}], " ", "tested", " ", "with", " ", 
     RowBox[{"SameQ", ":", " ", 
      RowBox[{
      "two", " ", "expressions", "\n", "   ", "may", " ", "be", " ", 
       "mathematically", " ", "equal", " ", "and", " ", "structurally", " ", 
       RowBox[{"different", ".", "  ", "These"}], " ", "two", "\n", "   ", 
       "helpers", " ", "are", " ", "deliberately", " ", "TOTAL"}], ":", " ", 
      RowBox[{"a", " ", "definition", " ", "with", " ", "u_List"}]}]}], ",", 
    " ", 
    RowBox[{
    "v_List", " ", "simply", "\n", "   ", "fails", " ", "to", " ", "match", " ",
      "when", " ", "one", " ", "side", " ", "is", " ", "$Failed", " ", "or", " ",
      "unevaluated"}], ",", " ", 
    RowBox[{
    "and", " ", "the", "\n", "   ", "assertion", " ", "then", " ", "reports", 
     " ", "False", " ", "with", " ", "no", " ", "indication", " ", "of", " ", 
     RowBox[{"why", ".", "  ", "Here"}], " ", "the", "\n", "   ", "arguments",
      " ", "are", " ", "printed", " ", 
     RowBox[{"instead", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eq", "[", 
     RowBox[{"u_", ",", " ", "v_", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", " ", "=", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"u", " ", "-", " ", "v"}], ",", " ", "assum"}], "]"}]}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", " ", "r"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<    eq: not equal -> \>\"", ",", " ", "Orange"}], 
            "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"u", ",", " ", "v"}], "}"}]}], "]"}]}], "]"}], ";", "\n", 
       "   ", "r"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"badPair", "[", 
    RowBox[{"u_", ",", " ", "v_"}], "]"}], " ", ":=", " ", 
   RowBox[{"(", "\n", "   ", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<    same: expected two lists of equal length, got \>\"", 
         ",", " ", "Red"}], "]"}], ",", "\n", "     ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Head", "[", "u", "]"}], ",", " ", 
         RowBox[{"Head", "[", "v", "]"}], ",", " ", "u", ",", " ", "v"}], 
        "}"}]}], "]"}], ";", " ", "False"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"isZeroVec", "[", 
    RowBox[{"list_List", ",", " ", 
     RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"And", " ", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"isZero", "[", 
        RowBox[{"#", ",", " ", "assum"}], "]"}], " ", "&"}], " ", "/@", " ", 
      "list"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"isZeroMat", "[", 
    RowBox[{"m_List", ",", " ", 
     RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"isZeroVec", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "m", "]"}], ",", " ", "assum"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"same", "[", 
     RowBox[{"u_", ",", " ", "v_", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ListQ", "[", "u", "]"}], " ", "&&", " ", 
         RowBox[{"ListQ", "[", "v", "]"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Length", "[", "u", "]"}], " ", "==", " ", 
          RowBox[{"Length", "[", "v", "]"}]}]}], ")"}]}], ",", "\n", "    ", 
      RowBox[{"badPair", "[", 
       RowBox[{"u", ",", " ", "v"}], "]"}], ",", "\n", "    ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", " ", "=", " ", 
          RowBox[{"isZeroVec", "[", 
           RowBox[{
            RowBox[{"u", " ", "-", " ", "v"}], ",", " ", "assum"}], "]"}]}], 
         "}"}], ",", "\n", "     ", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", " ", "r"}], ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              
              RowBox[{"\"\<    same: componentwise difference \>\"", ",", " ",
                "Orange"}], "]"}], ",", "\n", "        ", 
             RowBox[{"Simplify", "[", 
              RowBox[{"u", " ", "-", " ", "v"}], "]"}]}], "]"}]}], "]"}], ";",
          "\n", "     ", "r"}]}], "]"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Typesetting", " ", "shorthands"}], ",", " ", 
    RowBox[{"used", " ", "only", " ", "in", " ", "printed", " ", "labels"}], ",",
     " ", 
    RowBox[{"never", " ", "in", " ", "the", "\n", "   ", 
     RowBox[{"computations", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sb", "[", 
    RowBox[{"base_", ",", " ", "i_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"base", ",", " ", "i"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"it", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{"Style", "[", 
    RowBox[{"t", ",", " ", "Italic"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eS", "[", "k_", "]"}], " ", ":=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\"\<e\>\"", ",", " ", "k"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"q0S", " ", "=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\"\<q\>\"", ",", " ", "\"\<0\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"q1S", " ", "=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\"\<q\>\"", ",", " ", "\"\<1\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"JtrS", " ", "=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\"\<J\>\"", ",", " ", "\"\<tr\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LtrS", " ", "=", " ", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\"\<L\>\"", ",", " ", "\"\<tr\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DqS", " ", "=", " ", 
   RowBox[{"Row", "[", 
    RowBox[{"{", 
     RowBox[{"\"\<D\>\"", ",", " ", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\"\<\>\"", ",", " ", "q0S"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"deltaS", " ", "=", " ", "\"\<\[Delta]\>\""}], ";", " ", 
  RowBox[{"tauS", " ", "=", " ", "\"\<\[Tau]\>\""}], ";", " ", 
  RowBox[{"lamS", " ", "=", " ", "\"\<\[Lambda]\>\""}], ";"}]}], "Code",
 CellLabel->"In[8]:=",ExpressionUUID->"d6264d7e-34ce-2743-b629-94e6ce7973aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.3 Elementary invariants and the kernel",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961035868335457`*^9, 3.9961035976210136`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"63ff0bac-33ab-7f4b-b3ac-629b58077c0f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["eK", TraditionalForm]],ExpressionUUID->
  "0265dfec-c58c-6142-8045-7efd2beffee8"],
 " is the definition: the sum of the principal ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[Cross]", 
         StyleBox["k", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "k \\times k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "654c4bde-c18f-a947-b578-a86c2ae44dfa"],
 " minors, with the convention ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["k", "TI"]], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "e_k = 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "61fc75f9-29b8-214a-95a0-72f7fb879b26"],
 " for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "<", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "k < 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aa981dd7-3b12-1e4e-973d-b51bdc120e23"],
 " that makes the case ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "n = 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "24f939f7-16df-9340-87e3-c86e140f1db1"],
 " work. ",
 Cell[BoxData[
  FormBox["eChar", TraditionalForm]],ExpressionUUID->
  "8cdef15f-b299-ec46-bc08-3359adb37fe9"],
 " reads the same numbers off one characteristic polynomial, which is what \
the algorithm of Section 8 of the paper does. The two are compared below."
}], "Text",
 CellChangeTimes->{{3.996103264847664*^9, 3.996103308115505*^9}, {
  3.996103645765232*^9, 
  3.9961036475494595`*^9}},ExpressionUUID->"8ffb2423-1f01-114e-85f9-\
4ff2e7f140c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"WARNING", ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "the", " ", "reason", " ", "every", " ", "characteristic", " ",
       "polynomial", " ", "below", " ", "is", "\n", "   ", "formed", " ", 
      RowBox[{"explicitly", ".", "  ", "The"}], " ", "built"}], "-", 
     RowBox[{
     "in", " ", "CharacteristicPolynomial", " ", "of", " ", "the", "\n", 
      "   ", "Wolfram", " ", "Language", " ", "returns", " ", 
      RowBox[{"Det", "[", 
       RowBox[{"m", " ", "-", " ", 
        RowBox[{"x", " ", 
         RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], "]"}]}]}], ",", " ", 
    RowBox[{"which", " ", "is", "\n", "   ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "times", " ", "the", " ", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"x", " ", "I"}], " ", "-", " ", "m"}], "]"}], " ", "used", " ",
      "throughout", " ", "the", " ", 
     RowBox[{"paper", ":", " ", 
      RowBox[{
      "the", " ", "two", "\n", "   ", "conventions", " ", "differ", " ", "in",
        " ", "sign", " ", "for", " ", "every", " ", "odd", " ", 
       RowBox[{"size", ".", "  ", "btChi"}], " ", "is", " ", 
       RowBox[{"ours", "."}]}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"btChi", "[", 
      RowBox[{"m_", ",", " ", "lamvar_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"lamvar", " ", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"Length", "[", "m", "]"}], "]"}]}], " ", "-", " ", "m"}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eK", "[", 
      RowBox[{"m_", ",", " ", "k_"}], "]"}], " ", ":=", " ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "m", "]"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Which", "[", "\n", "     ", 
        RowBox[{
         RowBox[{"k", " ", "<", " ", "0"}], ",", " ", "0", ",", "\n", "     ", 
         RowBox[{"k", " ", "==", " ", "0"}], ",", " ", "1", ",", "\n", 
         "     ", 
         RowBox[{"k", " ", ">", " ", "n"}], ",", " ", "0", ",", "\n", "     ",
          "True", ",", " ", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"m", "[", 
              RowBox[{"[", 
               RowBox[{"#", ",", " ", "#"}], "]"}], "]"}], "]"}], " ", "&"}], 
           " ", "/@", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", " ", 
             RowBox[{"{", "k", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eChar", "[", 
      RowBox[{"m_", ",", " ", "k_"}], "]"}], " ", ":=", " ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "m", "]"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", " ", "<", " ", "0"}], ",", " ", "0", ",", "\n", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
          RowBox[{
           RowBox[{"PadRight", "[", "\n", "       ", 
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{
               RowBox[{"btChi", "[", 
                RowBox[{"m", ",", " ", "btLam"}], "]"}], ",", " ", "btLam"}], 
              "]"}], ",", "\n", "       ", 
             RowBox[{"n", " ", "+", " ", "1"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"n", " ", "-", " ", "k", " ", "+", " ", "1"}], "]"}], 
           "]"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Normalization", " ", "of", " ", "the", " ", "kernel", " ", 
      RowBox[{"generator", ".", "  ", "Deliberately"}], " ", 
      RowBox[{"elementary", ":", " ", 
       RowBox[{
       "no", "\n", "   ", "FirstPosition", " ", "with", " ", "a", " ", 
        "level", " ", "specification"}]}]}], ",", " ", 
     RowBox[{
     "no", " ", "pattern", " ", "carrying", " ", "a", " ", "global", "\n", 
      "   ", "name"}], ",", " ", 
     RowBox[{"and", " ", "no", " ", "Part", " ", 
      RowBox[{"indexing", ".", "  ", "Select"}], " ", "returns", " ", "the", " ",
       "nonzero", " ", "entries", " ", "in", "\n", "   ", "order"}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "first", " ", "of", " ", "them", " ", "is", " ", 
      "the", " ", 
      RowBox[{"pivot", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"normalizeQ0", "[", "v_", "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", " ", "nz"}], "}"}], ",", "\n", "   ", 
       RowBox[{
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"Simplify", "[", "v", "]"}]}], ";", "\n", "   ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", " ", 
           RowBox[{"ListQ", "[", "w", "]"}]}], ",", "\n", "     ", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              
              RowBox[{"\"\<    normalizeQ0: not a list -> \>\"", ",", " ", 
               "Red"}], "]"}], ",", " ", "w"}], "]"}], ";", " ", 
           RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", "\n", 
        "   ", 
        RowBox[{"nz", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"w", ",", " ", 
           RowBox[{
            RowBox[{"!", " ", 
             RowBox[{"TrueQ", "[", 
              RowBox[{"PossibleZeroQ", "[", "#", "]"}], "]"}]}], " ", "&"}]}],
           "]"}]}], ";", "\n", "   ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nz", " ", "===", " ", 
           RowBox[{"{", "}"}]}], ",", "\n", "     ", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"Style", "[", 
             
             RowBox[{"\"\<    normalizeQ0: the vector is zero\>\"", ",", " ", 
              "Red"}], "]"}], "]"}], ";", " ", 
           RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", "\n", 
        "   ", 
        RowBox[{"Simplify", "[", 
         RowBox[{"w", "/", 
          RowBox[{"First", "[", "nz", "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"kernelOf", "[", "M_", "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ns", "}"}], ",", "\n", "   ", 
       RowBox[{
        RowBox[{"ns", " ", "=", " ", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"Simplify", "[", "M", "]"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ListQ", "[", "ns", "]"}], " ", "&&", " ", 
             RowBox[{
              RowBox[{"Length", "[", "ns", "]"}], " ", "===", " ", "1"}]}], 
            ")"}]}], ",", "\n", "     ", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              
              RowBox[{"\"\<    kernelOf: the kernel is not one dimensional -> \
\>\"", ",", " ", "Red"}], "]"}], ",", "\n", "       ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "ns", "]"}], ",", " ", "ns", ",", " ", 
               RowBox[{"MatrixForm", "[", "M", "]"}]}], "}"}]}], "]"}], ";", 
           "\n", "     ", 
           RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", "\n", 
        "   ", 
        RowBox[{"normalizeQ0", "[", 
         RowBox[{"First", "[", "ns", "]"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Adjugate", ":", " ", 
      RowBox[{
      "entered", " ", "the", " ", "language", " ", "in", " ", "version", " ", 
       "13"}]}], ",", " ", 
     RowBox[{
     "so", " ", "it", " ", "is", " ", "defined", " ", "here", " ", "in", "\n",
       "   ", "order", " ", "that", " ", "the", " ", "file", " ", "run", " ", 
      "unchanged", " ", "on", " ", "version", " ", "12", " ", "or", " ", 
      RowBox[{"later", ".", "  ", "The"}], " ", "empty", " ", "and", " ", 
      "the", "\n", "   ", "1", " ", "x", " ", "1", " ", "cases", " ", "carry",
       " ", "the", " ", "conventions", " ", "of", " ", "equation", " ", 
      RowBox[{"(", "6", ")"}], " ", "of", " ", "the", " ", 
      RowBox[{"paper", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"adjug", "[", "m_", "]"}], " ", ":=", " ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", " ", "=", " ", 
         RowBox[{"Length", "[", "m", "]"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Which", "[", "\n", "     ", 
        RowBox[{
         RowBox[{"k", " ", "==", " ", "0"}], ",", " ", 
         RowBox[{"{", "}"}], ",", "\n", "     ", 
         RowBox[{"k", " ", "==", " ", "1"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", "\n", "     ", "True", ",", 
         " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", " ", "+", " ", "j"}], ")"}]}], " ", 
            RowBox[{"Det", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{"m", ",", " ", 
               RowBox[{"{", "j", "}"}], ",", " ", 
               RowBox[{"{", "i", "}"}]}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "k"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"j", ",", " ", "k"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.996133358859005*^9, 
  3.996133359867697*^9}},ExpressionUUID->"bc86253a-6294-9a40-99e9-\
fcfff2b8c151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.4 Theorem 4.1, implemented exactly as stated",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"afdc649f-a1ab-d24a-958b-fe5f0c366002"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", "-", 
         RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"]], "0", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["n", "TI"]], "/", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "a = -(1/2) D_q0 e_n / e_(n-2)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fdb06f1d-3231-cc4f-aa8e-d7178a2963b6"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["b", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"]], "0", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "1"}], ")"}]], "/", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}]], "-", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "3"}], ")"}]], 
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"]], "0", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["n", "TI"]], "/", 
         SubsuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}], "2"]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "b = D_q0 e_(n-1)/e_(n-2) - e_(n-3) D_q0 e_n / e_(n-2)^2", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8a660549-866f-234b-ae40-c36276ebb06e"],
 ". Neither the adjoint chain nor the second-order multilinear form is \
needed: one kernel vector and four invariants suffice."
}], "Text",
 CellChangeTimes->{{3.996103707200239*^9, 
  3.9961037236362476`*^9}},ExpressionUUID->"71871ef4-f67f-6341-8d64-\
469a885d078a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"jetData", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "q0_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "vars", "]"}]}], ",", " ", "Jl"}], "}"}], ",",
       "\n", "   ", 
      RowBox[{
       RowBox[{"Jl", " ", "=", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"F", ",", " ", 
           RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
         RowBox[{"Thread", "[", 
          RowBox[{"vars", " ", "->", " ", 
           RowBox[{"point", " ", "+", " ", 
            RowBox[{"btS", " ", "q0"}]}]}], "]"}]}]}], ";", "\n", "   ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<e2\>\"", " ", "->", " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"eK", "[", 
             RowBox[{"Jl", ",", " ", 
              RowBox[{"n", " ", "-", " ", "2"}]}], "]"}], " ", "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<e3\>\"", " ", "->", " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"eK", "[", 
             RowBox[{"Jl", ",", " ", 
              RowBox[{"n", " ", "-", " ", "3"}]}], "]"}], " ", "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Dn\>\"", " ", "->", " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eK", "[", 
               RowBox[{"Jl", ",", " ", "n"}], "]"}], ",", " ", "btS"}], "]"}],
             " ", "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Dn1\>\"", " ", "->", " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eK", "[", 
               RowBox[{"Jl", ",", " ", 
                RowBox[{"n", " ", "-", " ", "1"}]}], "]"}], ",", " ", "btS"}],
              "]"}], " ", "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<D1\>\"", " ", "->", " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"eK", "[", 
               RowBox[{"Jl", ",", " ", "1"}], "]"}], ",", " ", "btS"}], "]"}],
             " ", "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theoremBT", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "q0_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", 
        RowBox[{"jetData", "[", 
         RowBox[{"F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0"}], 
         "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<q0\>\"", " ", "->", " ", "q0"}], ",", " ", 
        RowBox[{"\"\<e[n-2]\>\"", " ", "->", " ", 
         RowBox[{"d", "[", "\"\<e2\>\"", "]"}]}], ",", " ", 
        RowBox[{"\"\<e[n-3]\>\"", " ", "->", " ", 
         RowBox[{"d", "[", "\"\<e3\>\"", "]"}]}], ",", "\n", "     ", 
        RowBox[{"\"\<D e[n]\>\"", " ", "->", " ", 
         RowBox[{"d", "[", "\"\<Dn\>\"", "]"}]}], ",", " ", 
        RowBox[{"\"\<D e[n-1]\>\"", " ", "->", " ", 
         RowBox[{"d", "[", "\"\<Dn1\>\"", "]"}]}], ",", " ", 
        RowBox[{"\"\<D e[1]\>\"", " ", "->", " ", 
         RowBox[{"d", "[", "\"\<D1\>\"", "]"}]}], ",", "\n", "     ", 
        RowBox[{"\"\<a\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"d", "[", "\"\<Dn\>\"", "]"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"d", "[", "\"\<e2\>\"", "]"}]}], ")"}]}], "]"}]}], ",", 
        "\n", "     ", 
        RowBox[{"\"\<b\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", "\"\<Dn1\>\"", "]"}], "/", 
            RowBox[{"d", "[", "\"\<e2\>\"", "]"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"d", "[", "\"\<e3\>\"", "]"}], " ", 
            RowBox[{
             RowBox[{"d", "[", "\"\<Dn\>\"", "]"}], "/", 
             RowBox[{
              RowBox[{"d", "[", "\"\<e2\>\"", "]"}], "^", "2"}]}]}]}], 
          "]"}]}]}], "|>"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Convenience", " ", 
     RowBox[{"form", ".", "  ", "It"}], " ", "reports", " ", "rather", " ", 
     "than", " ", "swallows", " ", "a", " ", "failure", " ", "of", " ", "the",
      "\n", "   ", "kernel", " ", "computation"}], ",", " ", 
    RowBox[{
    "and", " ", "every", " ", "assertion", " ", "below", " ", "that", " ", 
     "matters", " ", "passes", " ", "the", "\n", "   ", "generator", " ", 
     "explicitly", " ", 
     RowBox[{"anyway", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"theoremBT", "[", 
    RowBox[{"F_List", ",", " ", "vars_List", ",", " ", "point_List"}], "]"}], 
   " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q0", " ", "=", " ", 
       RowBox[{"kernelOf", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"F", ",", " ", 
           RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
         RowBox[{"Thread", "[", 
          RowBox[{"vars", " ", "->", " ", "point"}], "]"}]}], "]"}]}], "}"}], 
     ",", "\n", "   ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", " ", 
        RowBox[{"ListQ", "[", "q0", "]"}]}], ",", "\n", "     ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<    theoremBT: kernelOf failed on \>\"", ",", " ", 
            "Red"}], "]"}], ",", "\n", "       ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"F", ",", " ", 
             RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{"vars", " ", "->", " ", "point"}], "]"}]}]}], "]"}], ";", 
        "\n", "     ", "$Failed"}], ",", "\n", "     ", 
       RowBox[{"theoremBT", "[", 
        RowBox[{"F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0"}], 
        "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[30]:=",ExpressionUUID->"3d606c05-6ef2-7541-b5ac-4b499a43a348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.5 The classical route, for cross-validation only",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.9961039434510803`*^9, 
  3.9961039599682484`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"e69b9261-9019-b249-a068-a2b165125125"],

Cell["\<\
The bilinear formula (2) of the paper. It needs the Jordan chain, the dual \
chain and the Hessian; it is used here only as an independent reference value.\
\>", "Text",ExpressionUUID->"7bb10440-d265-dd40-a096-7b0b5aa3bfa8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bilinear", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "u_List", ",", " ", "v_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t1", ",", " ", "t2"}], "}"}], ",", "\n", "   ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F", " ", "/.", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{"vars", " ", "->", " ", 
             RowBox[{"point", " ", "+", " ", 
              RowBox[{"t1", " ", "u"}], " ", "+", " ", 
              RowBox[{"t2", " ", "v"}]}]}], "]"}]}], ",", " ", "t1", ",", " ",
           "t2"}], "]"}], " ", "/.", "\n", "      ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t1", " ", "->", " ", "0"}], ",", " ", 
          RowBox[{"t2", " ", "->", " ", "0"}]}], "}"}]}], "]"}]}], "]"}]}], 
   ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"basis", " ", "of", " ", 
      RowBox[{"E", "^", "tr"}]}], " ", "=", " ", 
     RowBox[{"im", " ", 
      RowBox[{"J", "^", "2"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"empty", " ", "when", " ", "n"}], " ", "=", " ", "2"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"transverseBasis", "[", "J0_", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"MatrixPower", "[", 
         RowBox[{"J0", ",", " ", "2"}], "]"}], "]"}], "]"}], ",", "\n", 
      "    ", 
      RowBox[{
       RowBox[{"AnyTrue", "[", 
        RowBox[{"#", ",", " ", 
         RowBox[{
          RowBox[{"!", " ", 
           RowBox[{"PossibleZeroQ", "[", "#", "]"}]}], " ", "&"}]}], "]"}], 
       " ", "&"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"adaptedBasis", "[", 
     RowBox[{"J0_", ",", " ", "q0_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "J0", "]"}]}], ",", " ", "q1", ",", " ", 
        "tb"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"q1", " ", "=", " ", 
        RowBox[{"Quiet", "@", 
         RowBox[{"LinearSolve", "[", 
          RowBox[{"J0", ",", " ", "q0"}], "]"}]}]}], ";", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "q1", "]"}], " ", "=!=", " ", "List"}], ",", 
         " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"tb", " ", "=", " ", 
        RowBox[{"transverseBasis", "[", "J0", "]"}]}], ";", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "tb", "]"}], " ", "=!=", " ", 
          RowBox[{"n", " ", "-", " ", "2"}]}], ",", " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q0", ",", " ", "q1"}], "}"}], ",", " ", "tb"}], "]"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kuznetsovAB", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "q0_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "J0", ",", " ", "basis", ",", " ", "M", ",", " ", "p0", ",", " ", "p1",
         ",", " ", "q1"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"J0", " ", "=", " ", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"F", ",", " ", 
            RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
          RowBox[{"Thread", "[", 
           RowBox[{"vars", " ", "->", " ", "point"}], "]"}]}], "]"}]}], ";", 
       "\n", "   ", 
       RowBox[{"basis", " ", "=", " ", 
        RowBox[{"adaptedBasis", "[", 
         RowBox[{"J0", ",", " ", "q0"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"basis", " ", "===", " ", "$Failed"}], ",", " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"q1", " ", "=", " ", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"M", " ", "=", " ", 
        RowBox[{"Inverse", "[", 
         RowBox[{"Transpose", "[", "basis", "]"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"p0", " ", "=", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
       RowBox[{"p1", " ", "=", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"p1", " ", ".", " ", 
            RowBox[{"bilinear", "[", 
             RowBox[{
             "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", 
              " ", "q0"}], "]"}]}]}], ",", "\n", "             ", 
          RowBox[{
           RowBox[{"p0", " ", ".", " ", 
            RowBox[{"bilinear", "[", 
             RowBox[{
             "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", 
              " ", "q0"}], "]"}]}], " ", "+", "\n", "               ", 
           RowBox[{"p1", " ", ".", " ", 
            RowBox[{"bilinear", "[", 
             RowBox[{
             "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", 
              " ", "q1"}], "]"}]}]}]}], "}"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "same"}], ",", " ", 
    RowBox[{
    "but", " ", "with", " ", "chains", " ", "supplied", " ", "by", " ", "the",
      " ", "user"}], ",", " ", 
    RowBox[{"as", " ", "in", " ", "Section", " ", "8"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kuznetsovABchains", "[", 
    RowBox[{
    "F_", ",", " ", "vars_", ",", " ", "point_", ",", " ", "q0_", ",", " ", 
     "q1_", ",", " ", "p0_", ",", " ", "p1_"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"p1", " ", ".", " ", 
        RowBox[{"bilinear", "[", 
         RowBox[{
         "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", " ", 
          "q0"}], "]"}]}]}], ",", "\n", "            ", 
      RowBox[{
       RowBox[{"p0", " ", ".", " ", 
        RowBox[{"bilinear", "[", 
         RowBox[{
         "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", " ", 
          "q0"}], "]"}]}], " ", "+", "\n", "              ", 
       RowBox[{"p1", " ", ".", " ", 
        RowBox[{"bilinear", "[", 
         RowBox[{
         "F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0", ",", " ", 
          "q1"}], "]"}]}]}]}], "}"}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[33]:=",ExpressionUUID->"1686b307-3be1-dd4f-88ed-bb11f2071b84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.6 The generating identity, implemented exactly as \
stated",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"18fc14ba-f294-424b-93b0-b13b5ecc512a"],

Cell[TextData[{
 "Both sides of equation (15) are built independently: the left from the jet \
of the invariants, the right from the transverse block in an adapted basis. \
For ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "n = 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "abcb7981-9629-264b-9d32-82bed733ecf0"],
 " the transverse block is empty and the last term is zero, by the \
conventions of equation (6)."
}], "Text",
 CellChangeTimes->{{3.9961040092931023`*^9, 
  3.9961040097982407`*^9}},ExpressionUUID->"09dc675f-9022-e440-b696-\
9a62db15fc4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"generatingSides", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "q0_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "vars", "]"}]}], ",", " ", "ab", ",", " ", 
        "a", ",", " ", "b", ",", " ", "Jl", ",", " ", "lhs", ",", " ", "rhs", 
        ",", " ", "J0", ",", " ", "L", ",", " ", "P", ",", " ", "Jb", ",", 
        " ", "Lb", ",", "\n", "          ", "Jtr", ",", " ", "Ltr"}], "}"}], ",",
       "\n", "   ", 
      RowBox[{
       RowBox[{"ab", " ", "=", " ", 
        RowBox[{"theoremBT", "[", 
         RowBox[{"F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0"}], 
         "]"}]}], ";", "\n", "   ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", " ", "b"}], "}"}], " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ab", "[", "\"\<a\>\"", "]"}], ",", " ", 
          RowBox[{"ab", "[", "\"\<b\>\"", "]"}]}], "}"}]}], ";", "\n", "   ", 
       RowBox[{"Jl", " ", "=", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"F", ",", " ", 
           RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
         RowBox[{"Thread", "[", 
          RowBox[{"vars", " ", "->", " ", 
           RowBox[{"point", " ", "+", " ", 
            RowBox[{"btS", " ", "q0"}]}]}], "]"}]}]}], ";", "\n", "   ", 
       RowBox[{"lhs", " ", "=", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"eK", "[", 
                RowBox[{"Jl", ",", " ", "k"}], "]"}], ",", " ", "btS"}], 
              "]"}], " ", "/.", " ", 
             RowBox[{"btS", " ", "->", " ", "0"}]}], ")"}], " ", 
           RowBox[{"btLam", "^", 
            RowBox[{"(", 
             RowBox[{"n", " ", "-", " ", "k"}], ")"}]}]}], ",", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "0", ",", " ", "n"}], "}"}]}], "]"}]}], ";",
        "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", " ", "==", " ", "2"}], ",", "\n", "     ", 
         RowBox[{"rhs", " ", "=", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", "btLam"}], " ", "+", " ", 
             RowBox[{"2", " ", "a"}]}], ")"}]}]}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"J0", " ", "=", " ", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"F", ",", " ", 
               RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{"vars", " ", "->", " ", "point"}], "]"}]}], "]"}]}], ";",
           "\n", "     ", 
          RowBox[{"L", " ", "=", " ", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"F", ",", " ", 
                  RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
                RowBox[{"Thread", "[", 
                 RowBox[{"vars", " ", "->", " ", 
                  RowBox[{"point", " ", "+", " ", 
                   RowBox[{"btS", " ", "q0"}]}]}], "]"}]}], ",", " ", "btS"}],
               "]"}], " ", "/.", "\n", "        ", 
             RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", 
          "     ", 
          RowBox[{"P", " ", "=", " ", 
           RowBox[{"Transpose", "@", 
            RowBox[{"adaptedBasis", "[", 
             RowBox[{"J0", ",", " ", "q0"}], "]"}]}]}], ";", "\n", "     ", 
          RowBox[{"Jb", " ", "=", " ", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "P", "]"}], " ", ".", " ", "J0", " ", ".",
              " ", "P"}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"Lb", " ", "=", " ", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "P", "]"}], " ", ".", " ", "L", " ", ".",
              " ", "P"}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"Jtr", " ", "=", " ", 
           RowBox[{"Jb", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"3", " ", ";;"}], ",", " ", 
              RowBox[{"3", " ", ";;"}]}], "]"}], "]"}]}], ";", " ", 
          RowBox[{"Ltr", " ", "=", " ", 
           RowBox[{"Lb", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"3", " ", ";;"}], ",", " ", 
              RowBox[{"3", " ", ";;"}]}], "]"}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"rhs", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"btChi", "[", 
               RowBox[{"Jtr", ",", " ", "btLam"}], "]"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", "btLam"}], " ", "+", " ", 
               RowBox[{"2", " ", "a"}]}], ")"}]}], " ", "-", "\n", "        ", 
            RowBox[{
             RowBox[{"btLam", "^", "2"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"adjug", "[", 
                RowBox[{
                 RowBox[{"btLam", " ", 
                  RowBox[{"IdentityMatrix", "[", 
                   RowBox[{"n", " ", "-", " ", "2"}], "]"}]}], " ", "-", " ", 
                 "Jtr"}], "]"}], " ", ".", " ", "Ltr"}], "]"}]}]}]}]}]}], 
        "]"}], ";", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Expand", "[", "lhs", "]"}], ",", " ", 
         RowBox[{"Expand", "[", "rhs", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"generatingIdentityQ", "[", 
    RowBox[{"F_", ",", " ", "vars_", ",", " ", "point_", ",", " ", "q0_"}], 
    "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"isZero", "[", 
    RowBox[{"Subtract", " ", "@@", " ", 
     RowBox[{"generatingSides", "[", 
      RowBox[{"F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0"}], 
      "]"}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"9407644b-af58-e941-9b94-fbd2fec98acc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.7 A random quadratic field with prescribed linear \
part",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104037773243*^9, 3.9961040533030014`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"3e119507-dbfa-cf49-8f1f-3c6b14591803"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"blockJ", "[", "Jtr_", "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nu", " ", "=", " ", 
        RowBox[{"Length", "[", "Jtr", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], ",", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"2", ",", " ", "nu"}], "}"}]}], "]"}]}], "}"}], ",", 
         "\n", "                 ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"nu", ",", " ", "2"}], "}"}]}], "]"}], ",", " ", 
           "Jtr"}], "}"}]}], "}"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"randomQuadratic", "[", 
     RowBox[{"J0_", ",", " ", "vars_", ",", " ", "seed_"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", " ", "=", " ", 
        RowBox[{"Length", "[", "vars", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"SeedRandom", "[", "seed", "]"}], ";", "\n", "   ", 
       RowBox[{
        RowBox[{"J0", " ", ".", " ", "vars"}], " ", "+", " ", 
        RowBox[{"Table", "[", "\n", "     ", 
         RowBox[{
          RowBox[{"Total", "@", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], "]"}], " ", 
               RowBox[{"vars", "[", 
                RowBox[{"[", "j", "]"}], "]"}], " ", 
               RowBox[{"vars", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "\n", "        ", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", "n"}], "}"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"k", ",", " ", "j", ",", " ", "n"}], "}"}]}], 
             "]"}]}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "n"}], "}"}]}], "]"}]}]}]}], "]"}]}], ";"}],
   "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"truncation", " ", "to", " ", "total", " ", "degree", " ", 
    RowBox[{"two", ":", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "BT", " ", "data", " ", "depend", " ", "only", " ", "on", " ",
        "the", " ", "2"}], "-", "jet"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"jet2", "[", "expr_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"vs", " ", "=", " ", 
       RowBox[{"Variables", "[", "expr", "]"}]}], "}"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"expr", " ", "/.", " ", 
          RowBox[{"Thread", "[", 
           RowBox[{"vs", " ", "->", " ", 
            RowBox[{"btT", " ", "vs"}]}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"btT", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{"btT", " ", "->", " ", "1"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"jet2List", "[", "F_List", "]"}], " ", ":=", " ", 
   RowBox[{"jet2", " ", "/@", " ", "F"}]}], ";"}]}], "Code",
 CellLabel->"In[40]:=",ExpressionUUID->"3a96c1a5-cc07-164e-aaaa-96e4539ecc13"],

Cell["Consistency of the two routes to the invariants.", "Text",ExpressionUUID->"a9df53ba-1931-c44b-80eb-8480fadf9d27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"heading", "[", "\"\<1. Tools\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"SeedRandom", "[", "17", "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the invariants agree with the sums of principal minors, n \
= 2..6\>\"", ",", "\n", "    ", 
       RowBox[{"And", " ", "@@", " ", 
        RowBox[{"Table", "[", "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", " ", "=", " ", 
            RowBox[{"RandomInteger", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", " ", "4"}], "}"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", 
           "      ", 
           RowBox[{"And", " ", "@@", " ", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"eq", "[", 
               RowBox[{
                RowBox[{"eK", "[", 
                 RowBox[{"m", ",", " ", "k"}], "]"}], ",", " ", 
                RowBox[{"eChar", "[", 
                 RowBox[{"m", ",", " ", "k"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"k", ",", " ", "0", ",", " ", "n"}], "}"}]}], 
             "]"}]}]}], ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{"n", ",", " ", "2", ",", " ", "6"}], "}"}]}], "]"}]}]}], 
      "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"SeedRandom", "[", "18", "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<adj(m).m = det(m) I, sizes 1 to 5\>\"", ",", "\n", "    ", 
       RowBox[{"And", " ", "@@", " ", 
        RowBox[{"Table", "[", "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"m", " ", "=", " ", 
            RowBox[{"RandomInteger", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "4"}], ",", " ", "4"}], "}"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"k", ",", " ", "k"}], "}"}]}], "]"}]}], ";", "\n", 
           "      ", 
           RowBox[{
            RowBox[{
             RowBox[{"adjug", "[", "m", "]"}], " ", ".", " ", "m"}], " ", "===",
             " ", 
            RowBox[{
             RowBox[{"Det", "[", "m", "]"}], " ", 
             RowBox[{"IdentityMatrix", "[", "k", "]"}]}]}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "5"}], "}"}]}], "]"}]}]}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[44]:=",ExpressionUUID->"80b21b24-bc63-534c-9da6-79dd25ab64d4"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"1. Tools\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.9960865252835884`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[44]:=",ExpressionUUID->"136e1991-5d2a-7d47-8b01-65b84a6cb750"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the invariants agree with the sums of principal minors, n = 2..6\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865253423176`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[44]:=",ExpressionUUID->"a08b4875-35ec-c24a-85b5-489a1c738cdd"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"adj(m).m = det(m) I, sizes 1 to 5\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865253583164`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[44]:=",ExpressionUUID->"11cd0f06-44c9-4b4e-a22e-a88f611f2786"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Section 2 of the paper: the setting",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"6d566418-f6f6-5d4b-8982-09bd8ed4f12b"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.1 Definition 2.1 and Lemma 2.2: equivalence and \
minimality",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"42352d7d-a143-0346-bf42-5d4aec552bf9"],

Cell[TextData[{
 "The three conditions are rank ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["J", "TI"], "\[LongEqual]", 
         StyleBox["n", "TI"], "-", "1"}], TraditionalForm], "errors" -> {}, 
     "input" -> "J = n-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "164c2ea4-a11f-bb4f-a936-22f891d8cdec"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "1"}], ")"}]], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "e_(n-1) = 0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "26122610-163a-e941-bf82-144c9a37a7a0"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}]], "\[NotEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "e_(n-2) \\neq 0", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "71dec824-a128-ac4f-95d7-a6d990c0f7b0"],
 ". The condition ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["n", "TI"]], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "e_n = 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "24878411-0ab4-a445-9b34-cffd48c4a775"],
 " is a consequence of the first. None of the three may be dropped; two \
explicit linear fields show why."
}], "Text",
 CellChangeTimes->{{3.996104170225895*^9, 3.9961041930017033`*^9}, {
  3.996104252169958*^9, 
  3.9961042526782684`*^9}},ExpressionUUID->"38ade190-cd63-734b-bd43-\
d9a4d26bb7da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"heading", "[", "\"\<2. The setting\>\"", "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J", ",", " ", 
       RowBox[{"n", " ", "=", " ", "4"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"J", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "0"}], "}"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "2"}], "}"}]}],
         "}"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<nilpotent 3-block (+) invertible:  rank =\>\"", ",", " ", 
        RowBox[{"MatrixRank", "[", "J", "]"}], ",", "\n", 
        "       ", "\"\<   e3 =\>\"", ",", " ", 
        RowBox[{"eK", "[", 
         RowBox[{"J", ",", " ", "3"}], "]"}], ",", " ", "\"\<   e2 =\>\"", ",",
         " ", 
        RowBox[{"eK", "[", 
         RowBox[{"J", ",", " ", "2"}], "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<rank J = n-1 forces e_n = 0\>\"", ",", "\n", "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "J", "]"}], " ", "===", " ", 
          RowBox[{"n", " ", "-", " ", "1"}]}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{"J", ",", " ", "n"}], "]"}], " ", "===", " ", "0"}]}]}], 
       "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<dropping \>\"", ",", " ", 
           RowBox[{"eS", "[", "\"\<n-2\>\"", "]"}], ",", 
           " ", "\"\< != 0 admits a triple zero eigenvalue\>\""}], "}"}], 
         "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "J", "]"}], " ", "===", " ", 
          RowBox[{"n", " ", "-", " ", "1"}]}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{"J", ",", " ", 
            RowBox[{"n", " ", "-", " ", "1"}]}], "]"}], " ", "===", " ", 
          "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{"J", ",", " ", 
            RowBox[{"n", " ", "-", " ", "2"}]}], "]"}], " ", "===", " ", 
          "0"}], " ", "&&", "\n", "      ", 
         RowBox[{
          RowBox[{"Length", "@", 
           RowBox[{"NullSpace", "[", 
            RowBox[{"MatrixPower", "[", 
             RowBox[{"J", ",", " ", "3"}], "]"}], "]"}]}], " ", "===", " ", 
          "3"}]}]}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J", ",", " ", 
       RowBox[{"n", " ", "=", " ", "4"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"J", " ", "=", " ", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "2", ",", " ", "3"}], "}"}], 
        "]"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<two independent zero directions:  rank =\>\"", ",", " ", 
        RowBox[{"MatrixRank", "[", "J", "]"}], ",", "\n", 
        "       ", "\"\<   e3 =\>\"", ",", " ", 
        RowBox[{"eK", "[", 
         RowBox[{"J", ",", " ", "3"}], "]"}], ",", " ", "\"\<   e2 =\>\"", ",",
         " ", 
        RowBox[{"eK", "[", 
         RowBox[{"J", ",", " ", "2"}], "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<dropping the rank condition admits a semisimple double \
zero\>\"", ",", "\n", "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{"J", ",", " ", 
            RowBox[{"n", " ", "-", " ", "1"}]}], "]"}], " ", "===", " ", 
          "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{"J", ",", " ", 
            RowBox[{"n", " ", "-", " ", "2"}]}], "]"}], " ", "=!=", " ", 
          "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"MatrixRank", "[", "J", "]"}], " ", "===", " ", 
          RowBox[{"n", " ", "-", " ", "2"}]}], " ", "&&", "\n", "      ", 
         RowBox[{
          RowBox[{"Length", "@", 
           RowBox[{"NullSpace", "[", "J", "]"}]}], " ", "===", " ", "2"}]}]}],
        "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Lemma 2.2: \>\"", ",", " ", 
          RowBox[{"eS", "[", "\"\<n-2\>\"", "]"}], ",", " ", "\"\< = det \>\"",
           ",", " ", "JtrS", ",", " ", "\"\< and \>\"", ",", "\n", "      ", 
          RowBox[{"eS", "[", "\"\<n-3\>\"", "]"}], ",", " ", "\"\< = \>\"", ",",
           " ", 
          RowBox[{"eS", "[", "\"\<n-3\>\"", "]"}], ",", " ", "\"\<(\>\"", ",",
           " ", "JtrS", ",", " ", "\"\<)\>\""}], "}"}], "]"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{
         RowBox[{"eK", "[", 
          RowBox[{"J", ",", " ", "1"}], "]"}], " ", "===", " ", 
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}], "}"}], "]"}]}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"eK", "[", 
          RowBox[{"J", ",", " ", "0"}], "]"}], " ", "===", " ", 
         RowBox[{"eK", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], "}"}], ",", " ", "0"}], "]"}]}]}]}], 
      "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Lemma 2.2: \>\"", ",", " ", "\"\<\[Chi]\>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\>\"", ",", " ", "\"\<J\>\""}], "]"}], ",", 
          " ", "\"\< = \>\"", ",", " ", "lamS", ",", 
          " ", "\"\<\.b2 \[Chi]\>\"", ",", "\n", "      ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\>\"", ",", " ", "\"\<tr\>\""}], "]"}]}], "}"}], 
        "]"}], ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"btChi", "[", 
          RowBox[{"J", ",", " ", "btLam"}], "]"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"btLam", "^", "2"}], " ", 
          RowBox[{"btChi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"-", "1"}], "}"}], "}"}], ",", " ", "btLam"}], 
           "]"}]}]}], "]"}]}], "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[47]:=",ExpressionUUID->"97fd5295-2b0a-414c-ac31-eaa378e04a63"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"2. The setting\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.9960865253928833`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"10cd7e7e-f96c-3348-8519-9a510b3c1d1e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"nilpotent 3-block (+) invertible:  rank =\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["3", 12, StripOnInput -> False], 
   StyleBox["\"   e3 =\"", 12, StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False], 
   StyleBox["\"   e2 =\"", 12, StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865253988934`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"e80da5a6-e379-ac42-be68-37339b0853c1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"rank J = n-1 forces e_n = 0\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254038982`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"578edeb4-6149-ce4b-ad84-3e0460e5d969"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"dropping \"", 
        SubscriptBox["\"e\"", "\"n-2\""], 
        "\" != 0 admits a triple zero eigenvalue\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525406889*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"11ce6044-a37a-3d4f-bddc-86b95b9d8dec"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"two independent zero directions:  rank =\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["2", 12, StripOnInput -> False], 
   StyleBox["\"   e3 =\"", 12, StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False], 
   StyleBox["\"   e2 =\"", 12, StripOnInput -> False], 
   StyleBox["6", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254114437`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"1eed4e94-4f5b-2a42-a07c-5acc8207425f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"dropping the rank condition admits a semisimple double zero\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254124565`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"1f16e22c-1fd7-1d4d-8135-e39900f84c3e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Lemma 2.2: \"", 
        SubscriptBox["\"e\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\" and \"", 
        SubscriptBox["\"e\"", "\"n-3\""], "\" = \"", 
        SubscriptBox["\"e\"", "\"n-3\""], "\"(\"", 
        SubscriptBox["\"J\"", "\"tr\""], "\")\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254144554`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"e33ee8db-2d61-1644-bbbb-f50edd3059a6"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Lemma 2.2: \"", "\"\[Chi]\"", 
        SubscriptBox["\"\"", "\"J\""], "\" = \"", "\"\[Lambda]\"", 
        "\"\.b2 \[Chi]\"", 
        SubscriptBox["\"\"", "\"tr\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525420454*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[47]:=",ExpressionUUID->"ab42c6f1-62df-7049-bd84-951e9bbb35fe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.2 Lemma 2.5: the pair (a, b) is well defined and \
covariant",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"822489c6-d99f-be4f-9228-661d0184c40d"],

Cell[TextData[{
 "Under ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "1"], "\[Rule]", 
         SubscriptBox[
          StyleBox["q", "TI"], "1"], "+", 
         StyleBox["d", "TI"], 
         SubscriptBox[
          StyleBox["q", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "q_1 \\rightarrow q_1 + d q_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "57c3df3c-c639-0644-a036-19edaa6df630"],
 " the dual basis changes by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], "0"], "\[Rule]", 
         SubscriptBox[
          StyleBox["p", "TI"], "0"], "-", 
         StyleBox["d", "TI"], 
         SubscriptBox[
          StyleBox["p", "TI"], "1"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "p_0 \\rightarrow p_0 - d p_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c5547103-d946-a14e-8b99-14b85717dd81"],
 ", and both a and b are unchanged. Under ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "0"], "\[Rule]", 
         StyleBox["c", "TI"], 
         SubscriptBox[
          StyleBox["q", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "q_0 \\rightarrow c q_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8e68d19c-1bcb-5042-b2cb-c355c36d7448"],
 " the pair scales by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["c", "TI"], TraditionalForm], "errors" -> {}, "input" -> "c", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a024cc99-ba64-c948-ae77-31b71cc4f312"],
 "."
}], "Text",
 CellChangeTimes->{{3.996104324905298*^9, 3.996104335605055*^9}, {
  3.9961043956627464`*^9, 
  3.9961044477779694`*^9}},ExpressionUUID->"d8912c75-0a00-2841-8b0a-\
61331fb8b0b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "u", ",", " ", "v", ",", " ", "w", ",", " ", "dd", ",", " ", "cc"}], "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "F", ",", " ", "vars", ",", " ", "J0", ",", " ", "q0", ",", " ", "q1", ",",
       " ", "p0", ",", " ", "p1", ",", " ", "ab0", ",", " ", "abd", ",", " ", 
      "abc"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"vars", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"u", ",", " ", "v", ",", " ", "w"}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"F", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"u", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", " ", "u", " ", "v"}], " ", "+", " ", 
         RowBox[{"3", " ", "u", " ", "w"}]}], ",", " ", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"u", " ", "v"}], " ", "+", " ", 
         RowBox[{"w", "^", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "w"}], " ", "+", " ", 
         RowBox[{"u", "^", "2"}], " ", "+", " ", 
         RowBox[{"u", " ", "w"}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"J0", " ", "=", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"F", ",", " ", 
         RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"vars", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}]}], ";",
      "\n", "  ", 
     RowBox[{"q0", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], ";", " ", 
     RowBox[{"q1", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"p0", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], ";", " ", 
     RowBox[{"p1", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the chains satisfy the defining relations\>\"", ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"isZeroVec", "[", 
         RowBox[{"J0", " ", ".", " ", "q0"}], "]"}], " ", "&&", " ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{"J0", " ", ".", " ", "q1"}], " ", "-", " ", "q0"}], "]"}], 
        " ", "&&", "\n", "      ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "J0", "]"}], " ", ".", " ", "p1"}], "]"}],
         " ", "&&", "\n", "      ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "J0", "]"}], " ", ".", " ", "p0"}], " ", 
          "-", " ", "p1"}], "]"}]}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"ab0", " ", "=", " ", 
      RowBox[{"kuznetsovABchains", "[", 
       RowBox[{"F", ",", " ", "vars", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "q0", ",",
         " ", "q1", ",", " ", "p0", ",", " ", "p1"}], "]"}]}], ";", "\n", 
     "  ", 
     RowBox[{"abd", " ", "=", " ", 
      RowBox[{"kuznetsovABchains", "[", 
       RowBox[{"F", ",", " ", "vars", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "q0", ",",
         " ", 
        RowBox[{"q1", " ", "+", " ", 
         RowBox[{"dd", " ", "q0"}]}], ",", "\n", "     ", 
        RowBox[{"p0", " ", "-", " ", 
         RowBox[{"dd", " ", "p1"}]}], ",", " ", "p1"}], "]"}]}], ";", "\n", 
     "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(\>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, \>\"", ",", 
          " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\<) =\>\""}], 
         "}"}], "]"}], ",", " ", "ab0", ",", "\n", "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<     after \>\"", ",", " ", "q1S", ",", 
          " ", "\"\< -> \>\"", ",", " ", "q1S", ",", " ", "\"\< + d \>\"", ",",
           " ", "q0S", ",", " ", "\"\<:\>\""}], "}"}], "]"}], ",", "\n", 
       "       ", 
       RowBox[{"Simplify", "[", "abd", "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(\>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, \>\"", ",", 
          " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
          " ", "\"\<) does not depend on \>\"", ",", " ", "q1S"}], "}"}], 
        "]"}], ",", "\n", "    ", 
       RowBox[{"isZeroVec", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"abd", " ", "-", " ", "ab0"}], "]"}], "]"}]}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"abc", " ", "=", " ", 
      RowBox[{"theoremBT", "[", 
       RowBox[{"F", ",", " ", "vars", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"cc", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}]}], "]"}]}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "q0S", ",", " ", "\"\< -> c \>\"", ",", " ", "q0S", ",", 
          " ", "\"\< gives (c \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, c \>\"", ",",
           " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\<)\>\""}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"abc", "[", "\"\<a\>\"", "]"}], " ", "-", " ", 
          RowBox[{"cc", " ", 
           RowBox[{"ab0", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"abc", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
          RowBox[{"cc", " ", 
           RowBox[{"ab0", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->"In[51]:=",ExpressionUUID->"2314f0ff-0b1d-6440-9bfc-25911e45dfe6"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the chains satisfy the defining relations\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254474564`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[51]:=",ExpressionUUID->"254cc1b9-ad55-944a-b7bc-5aea18cea17b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     after \"", 
      SubscriptBox["\"q\"", "\"1\""], "\" -> \"", 
      SubscriptBox["\"q\"", "\"1\""], "\" + d \"", 
      SubscriptBox["\"q\"", "\"0\""], "\":\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254544544`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[51]:=",ExpressionUUID->"17fc12dc-b9f7-a443-af14-bff81045d77f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], 
        "\") does not depend on \"", 
        SubscriptBox["\"q\"", "\"1\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865254644585`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[51]:=",ExpressionUUID->"d99c9791-111e-5d48-affd-72c6e483cab0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
        SubscriptBox["\"q\"", "\"0\""], "\" gives (c \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\", c \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\")\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525467457*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[51]:=",ExpressionUUID->"0dc470b2-dcb0-1240-92c1-95cd748ae519"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.3 Lemma 2.7, Step 1: the quadratic part of the \
reduced field",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"7bad3514-e1ce-4848-95fd-a42391431584"],

Cell[TextData[{
 "On a centre manifold the transverse couplings are invisible at quadratic \
order, because the manifold is a graph with vanishing linear part. The \
generic three-dimensional germ of Section 9.1 makes this explicit: none of \
the twelve coefficients ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["c", "TI"], 
          StyleBox["i", "TI"]], ",", 
         SubscriptBox[
          StyleBox["d", "TI"], 
          StyleBox["i", "TI"]], ",", 
         SubscriptBox[
          StyleBox["g", "TI"], 
          StyleBox["i", "TI"]], ",", 
         SubscriptBox[
          StyleBox["h", "TI"], 
          StyleBox["i", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "c_i, d_i, g_i, h_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a8eef44a-ca8f-c745-ab47-ff81263ae1dc"],
 " occurs in a or b."
}], "Text",
 CellChangeTimes->{{3.9961045177605095`*^9, 
  3.996104518464409*^9}},ExpressionUUID->"6c67b417-0d52-074a-b448-\
9c813af4fad1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "z", ",", " ", "al20", ",", " ", "al11", ",",
     " ", "al02", ",", " ", "cc1", ",", " ", "cc2", ",", " ", "cc3", ",", " ",
     "be20", ",", " ", "be11", ",", " ", "be02", ",", "\n", "  ", "dd1", ",", 
    " ", "dd2", ",", " ", "dd3", ",", " ", "gg20", ",", " ", "gg11", ",", " ",
     "gg02", ",", " ", "hh1", ",", " ", "hh2", ",", " ", "hh3", ",", " ", 
    "kk"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Fgen", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "+", " ", 
      RowBox[{"al20", " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"al11", " ", "x", " ", "y"}], " ", "+", " ", 
      RowBox[{"al02", " ", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"cc1", " ", "x", " ", "z"}], " ", "+", " ", 
      RowBox[{"cc2", " ", "y", " ", "z"}], " ", "+", " ", 
      RowBox[{"cc3", " ", 
       RowBox[{"z", "^", "2"}]}]}], ",", "\n", "        ", 
     RowBox[{
      RowBox[{"be20", " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"be11", " ", "x", " ", "y"}], " ", "+", " ", 
      RowBox[{"be02", " ", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"dd1", " ", "x", " ", "z"}], " ", "+", " ", 
      RowBox[{"dd2", " ", "y", " ", "z"}], " ", "+", " ", 
      RowBox[{"dd3", " ", 
       RowBox[{"z", "^", "2"}]}]}], ",", "\n", "        ", 
     RowBox[{
      RowBox[{"kk", " ", "z"}], " ", "+", " ", 
      RowBox[{"gg20", " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"gg11", " ", "x", " ", "y"}], " ", "+", " ", 
      RowBox[{"gg02", " ", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"hh1", " ", "x", " ", "z"}], " ", "+", " ", 
      RowBox[{"hh2", " ", "y", " ", "z"}], " ", "+", " ", 
      RowBox[{"hh3", " ", 
       RowBox[{"z", "^", "2"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Vgen", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "y", ",", " ", "z"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Rgen", " ", "=", " ", 
    RowBox[{"theoremBT", "[", 
     RowBox[{"Fgen", ",", " ", "Vgen", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<3\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rgen", "[", "\"\<D e[n]\>\"", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", "DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<2\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rgen", "[", "\"\<D e[n-1]\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rgen", "[", "\"\<a\>\"", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rgen", "[", "\"\<b\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<3\>\"", "]"}], ",", " ", "\"\< = -2 \>\"", ",",
        " ", "\"\<\[Kappa]\>\"", ",", " ", "\"\< \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<20\>\""}], "]"}]}], "}"}], 
     "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Rgen", "[", "\"\<D e[n]\>\"", "]"}], " ", "+", " ", 
      RowBox[{"2", " ", "kk", " ", "be20"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<2\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", "\"\<\[Kappa]\>\"", ",", " ", "\"\<(2\>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Alpha]\>\"", ",", " ", "\"\<20\>\""}], "]"}], ",", 
       " ", "\"\<+\>\"", ",", "\n", "     ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<11\>\""}], "]"}], ",", 
       " ", "\"\<) - 2\>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<20\>\""}], "]"}]}], "}"}], 
     "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Rgen", "[", "\"\<D e[n-1]\>\"", "]"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kk", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "al20"}], " ", "+", " ", "be11"}], ")"}]}], " ", 
        "-", " ", 
        RowBox[{"2", " ", "be20"}]}], ")"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<20\>\""}], "]"}], ",", 
       " ", "\"\< and \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< = 2\>\"", ",", 
       "\n", "     ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Alpha]\>\"", ",", " ", "\"\<20\>\""}], "]"}], ",", 
       " ", "\"\< + \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<11\>\""}], "]"}]}], "}"}], 
     "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Rgen", "[", "\"\<a\>\"", "]"}], " ", "-", " ", "be20"}], 
      "]"}], " ", "&&", " ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Rgen", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "al20"}], " ", "+", " ", "be11"}], ")"}]}], 
      "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the twelve transverse coupling coefficients do not occur\>\"",
     ",", "\n", "   ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rgen", "[", "\"\<a\>\"", "]"}], ",", " ", 
        RowBox[{"Rgen", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", "\n", "     ", 
      RowBox[{"Alternatives", "[", 
       RowBox[{
       "cc1", ",", " ", "cc2", ",", " ", "cc3", ",", " ", "dd1", ",", " ", 
        "dd2", ",", " ", "dd3", ",", " ", "gg20", ",", " ", "gg11", ",", " ", 
        "gg02", ",", "\n", "       ", "hh1", ",", " ", "hh2", ",", " ", 
        "hh3"}], "]"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<but \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<h\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
       " ", "\"\< does occur in \>\"", ",", " ", "DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", "\n", 
       "     ", "\"\<, as (22) requires\>\""}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"!", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{
        RowBox[{"Rgen", "[", "\"\<D e[1]\>\"", "]"}], ",", " ", "hh1"}], 
       "]"}]}], " ", "&&", "\n", "     ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Rgen", "[", "\"\<D e[1]\>\"", "]"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Rgen", "[", "\"\<b\>\"", "]"}], " ", "+", " ", "hh1"}], 
        ")"}]}], "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[53]:=",ExpressionUUID->"ed6258c7-3b94-e044-868f-976921ab6760"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"3\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "2"}], " ", "be20", " ", "kk"}], 12, StripOnInput -> 
    False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      TemplateBox[{"\"D\"", 
        SubscriptBox["\"\"", 
         SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
      SubscriptBox["\"e\"", "\"2\""], "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{
        RowBox[{"-", "2"}], " ", "be20"}], "+", 
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"2", " ", "al20"}], "+", "be11"}], ")"}], " ", "kk"}]}], 
    12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525497463*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"34f9cab1-a514-724c-af25-d3ec32f18f02"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["be20", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"2", " ", "al20"}], "+", "be11"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255034637`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"f9e8e0b9-4277-ea49-96f8-ecf7486bbb12"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"3\""], "\" = -2 \"", "\"\[Kappa]\"", "\" \"", 
        SubscriptBox["\"\[Beta]\"", "\"20\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255084667`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"19e5cc71-48c3-d94b-9227-42212d179f8b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"2\""], "\" = \"", "\"\[Kappa]\"", "\"(2\"", 
        SubscriptBox["\"\[Alpha]\"", "\"20\""], "\"+\"", 
        SubscriptBox["\"\[Beta]\"", "\"11\""], "\") - 2\"", 
        SubscriptBox["\"\[Beta]\"", "\"20\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525510977*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"86c9a2fc-f8cd-d340-9dbd-d8797fdd55c6"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = \"", 
        SubscriptBox["\"\[Beta]\"", "\"20\""], "\" and \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = 2\"", 
        SubscriptBox["\"\[Alpha]\"", "\"20\""], "\" + \"", 
        SubscriptBox["\"\[Beta]\"", "\"11\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255139866`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"d36e4c35-b2e4-ea4f-b430-51553d61e722"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the twelve transverse coupling coefficients do not occur\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255160027`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"600e83b2-9fc1-2a41-85d4-e4ce7ae91b08"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"but \"", 
        SubscriptBox["\"h\"", "\"1\""], "\" does occur in \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"1\""], "\", as (22) requires\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255179996`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[53]:=",ExpressionUUID->"b7e78fd0-bc56-8f47-88e8-61485a0c195c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.4 Lemma 2.7, Step 2: the homological equation",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961045655628357`*^9, 3.9961045804353256`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"e370ac3d-832b-a148-bbdf-12aecb750899"],

Cell[TextData[{
 "For the planar germ ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["y", "TI"], "1", "\[Prime]"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["a", "TI"], "20"], 
         SubsuperscriptBox[
          StyleBox["y", "TI"], "1", "2"], "+", 
         SubscriptBox[
          StyleBox["a", "TI"], "11"], 
         SubscriptBox[
          StyleBox["y", "TI"], "1"], 
         SubscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["a", "TI"], "02"], 
         SubsuperscriptBox[
          StyleBox["y", "TI"], "2", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y_1' = y_2 + a_{20} y_1^2 + a_{11} y_1 y_2 + a_{02} y_2^2", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c23f0b3-027a-fe4b-8b5e-a09c995cf0b1"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["y", "TI"], "2", "\[Prime]"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["b", "TI"], "20"], 
         SubsuperscriptBox[
          StyleBox["y", "TI"], "1", "2"], "+", 
         SubscriptBox[
          StyleBox["b", "TI"], "11"], 
         SubscriptBox[
          StyleBox["y", "TI"], "1"], 
         SubscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["b", "TI"], "02"], 
         SubsuperscriptBox[
          StyleBox["y", "TI"], "2", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y_2' = b_{20} y_1^2 + b_{11} y_1 y_2 + b_{02} y_2^2", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "877e2eac-76a5-4d47-ae36-504a6b40cd69"],
 ", the near-identity quadratic change ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["y", "TI"], "\[LongEqual]", 
         StyleBox["x", "TI"], "+", 
         StyleBox["h", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y = x + h(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "51ed9ce6-85d3-f349-b531-efc1d38e8771"],
 " removes every quadratic term except ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["b", "TI"], "20"], 
         SubsuperscriptBox[
          StyleBox["x", "TI"], "1", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "b_{20} x_1^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "57bfe9a5-b286-ab48-b743-da640090512d"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{"2", 
             SubscriptBox[
              StyleBox["a", "TI"], "20"], "+", 
             SubscriptBox[
              StyleBox["b", "TI"], "11"]}], ")"}], 
         SubscriptBox[
          StyleBox["x", "TI"], "1"], 
         SubscriptBox[
          StyleBox["x", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "(2 a_{20} + b_{11}) x_1 x_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c91c495-ec7b-0d46-b3f7-057b3b51110e"],
 ". The solution is exhibited, not asserted."
}], "Text",
 CellChangeTimes->{{3.9961340564990635`*^9, 
  3.996134152599104*^9}},ExpressionUUID->"2073d8db-56b6-6644-ad77-\
b887b4085b03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x1", ",", " ", "x2", ",", " ", "aa20", ",", " ", "aa11", ",", " ", "aa02",
     ",", " ", "bb20", ",", " ", "bb11", ",", " ", "bb02", ",", "\n", "  ", 
    "pp1", ",", " ", "pp2", ",", " ", "pp3", ",", " ", "qq1", ",", " ", "qq2",
     ",", " ", "qq3"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "h1", ",", " ", "h2", ",", " ", "LN", ",", " ", "F2", ",", " ", "res", ",",
       " ", "sol", ",", " ", "A", ",", " ", "B"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"h1", " ", "=", " ", 
      RowBox[{
       RowBox[{"pp1", " ", 
        RowBox[{"x1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"pp2", " ", "x1", " ", "x2"}], " ", "+", " ", 
       RowBox[{"pp3", " ", 
        RowBox[{"x2", "^", "2"}]}]}]}], ";", "\n", "  ", 
     RowBox[{"h2", " ", "=", " ", 
      RowBox[{
       RowBox[{"qq1", " ", 
        RowBox[{"x1", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"qq2", " ", "x1", " ", "x2"}], " ", "+", " ", 
       RowBox[{"qq3", " ", 
        RowBox[{"x2", "^", "2"}]}]}]}], ";", "\n", "  ", 
     RowBox[{"LN", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", " ", 
          RowBox[{"D", "[", 
           RowBox[{"h1", ",", " ", "x1"}], "]"}]}], " ", "-", " ", "h2"}], ",",
         " ", 
        RowBox[{"x2", " ", 
         RowBox[{"D", "[", 
          RowBox[{"h2", ",", " ", "x1"}], "]"}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"F2", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"aa20", " ", 
          RowBox[{"x1", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"aa11", " ", "x1", " ", "x2"}], " ", "+", " ", 
         RowBox[{"aa02", " ", 
          RowBox[{"x2", "^", "2"}]}]}], ",", "\n", "        ", 
        RowBox[{
         RowBox[{"bb20", " ", 
          RowBox[{"x1", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"bb11", " ", "x1", " ", "x2"}], " ", "+", " ", 
         RowBox[{"bb02", " ", 
          RowBox[{"x2", "^", "2"}]}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"res", " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{"F2", " ", "-", " ", "LN"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\>\"", ",", " ", "\"\<N\>\""}], "]"}], ",", 
          " ", "\"\<(h) =\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"Expand", "[", "LN", "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"sol", " ", "=", " ", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", "\n", "     ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"res", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"x1", "^", "2"}]}], "]"}], " ", "==", " ", "0"}], ",", 
           "\n", "      ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"res", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"x1", " ", "x2"}]}], "]"}], " ", "==", " ", "0"}], ",", 
           "\n", "      ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"res", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"x2", "^", "2"}]}], "]"}], " ", "==", " ", "0"}], ",", 
           "\n", "      ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"res", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
              RowBox[{"x2", "^", "2"}]}], "]"}], " ", "==", " ", "0"}]}], 
          "}"}], ",", "\n", "     ", 
         RowBox[{"{", 
          RowBox[{"pp1", ",", " ", "pp2", ",", " ", "qq1", ",", " ", "qq2"}], 
          "}"}]}], "]"}]}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{"\"\<the solution of the homological equation:\>\"", ",", " ", 
       "sol"}], "]"}], ";", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"A", ",", " ", "B"}], "}"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"x1", "^", "2"}]}], "]"}], ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"x1", " ", "x2"}]}], "]"}]}], "}"}], " ", "/.", " ", 
       "sol"}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"sb", "[", 
           RowBox[{"\"\<a\>\"", ",", " ", "\"\<NF\>\""}], "]"}], ",", 
          " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"Simplify", "[", "A", "]"}], ",", "\n", "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<     \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<b\>\"", ",", " ", "\"\<NF\>\""}], "]"}], ",", 
          " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"Simplify", "[", "B", "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the first component is annihilated entirely\>\"", ",", 
       "\n", "    ", 
       RowBox[{"isZeroVec", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"x1", "^", "2"}]}], "]"}], ",", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"x1", " ", "x2"}]}], "]"}], ",", "\n", "       ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"x2", "^", "2"}]}], "]"}]}], "}"}], " ", "/.", " ", 
         "sol"}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"sb", "[", 
           RowBox[{"\"\<a\>\"", ",", " ", "\"\<NF\>\""}], "]"}], ",", 
          " ", "\"\< = \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<20\>\""}], "]"}], ",", 
          " ", "\"\< and \>\"", ",", "\n", "      ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<b\>\"", ",", " ", "\"\<NF\>\""}], "]"}], ",", 
          " ", "\"\< = 2\>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Alpha]\>\"", ",", " ", "\"\<20\>\""}], "]"}], ",", 
          " ", "\"\< + \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<11\>\""}], "]"}]}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{"A", " ", "-", " ", "bb20"}], "]"}], " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{"B", " ", "-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa20"}], " ", "+", " ", "bb11"}], ")"}]}], 
         "]"}]}]}], "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[64]:=",ExpressionUUID->"bda72047-ba40-4149-8c3c-929a6922a080"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"L\"", Italic, StripOnInput -> False], 
        SubscriptBox["\"\"", "\"N\""], "\"(h) =\""}, "RowDefault"], "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{
          RowBox[{
            RowBox[{"-", "qq1"}], " ", 
            SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", "pp1", " ", "x1", " ", "x2"}], "-", 
          RowBox[{"qq2", " ", "x1", " ", "x2"}], "+", 
          RowBox[{"pp2", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"qq3", " ", 
            SuperscriptBox["x2", "2"]}]}], ",", 
        RowBox[{
          RowBox[{"2", " ", "qq1", " ", "x1", " ", "x2"}], "+", 
          RowBox[{"qq2", " ", 
            SuperscriptBox["x2", "2"]}]}]}], "}"}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255469913`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"1fa2692a-99f8-ac42-afe9-ccbde8f5c42c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the solution of the homological equation:\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"pp1", "\[Rule]", 
          FractionBox[
           RowBox[{"aa11", "+", "bb02"}], "2"]}], ",", 
        RowBox[{"pp2", "\[Rule]", 
          RowBox[{"aa02", "+", "qq3"}]}], ",", 
        RowBox[{"qq1", "\[Rule]", 
          RowBox[{"-", "aa20"}]}], ",", 
        RowBox[{"qq2", "\[Rule]", "bb02"}]}], "}"}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255519943`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"d0b8b5e5-06d8-904e-b8c1-1e9c7ed32068"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"a\"", "\"NF\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["bb20", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      SubscriptBox["\"b\"", "\"NF\""], "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"2", " ", "aa20"}], "+", "bb11"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255549927`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"8808ad5d-f74e-494d-a077-857e9b27224f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the first component is annihilated entirely\"", "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865255589924`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"011d87ad-70e6-074d-ac51-702f780816f0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"a\"", "\"NF\""], "\" = \"", 
        SubscriptBox["\"\[Beta]\"", "\"20\""], "\" and \"", 
        SubscriptBox["\"b\"", "\"NF\""], "\" = 2\"", 
        SubscriptBox["\"\[Alpha]\"", "\"20\""], "\" + \"", 
        SubscriptBox["\"\[Beta]\"", "\"11\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652555999*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"02aaace7-2885-4641-8406-e9c870c7a69d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Section 3 of the paper: the generating identity",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"f7f7640a-04f9-6845-891f-0cc5235dd335"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"heading", "[", "\"\<3. The generating identity\>\"", "]"}], 
  ";"}]], "Code",
 CellLabel->"In[66]:=",ExpressionUUID->"acab40b7-9c04-3d43-a5cc-20306b84b31e"],

Cell[BoxData[
 StyleBox["\<\"3. The generating identity\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.9960865255809917`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[66]:=",ExpressionUUID->"d6145cf2-b5de-fb47-83ba-9829d37d2e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.1 Jacobi\[CloseCurlyQuote]s formula and the sign of \
the derivative",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"e44bbe11-22f9-934e-bfdd-4b56d16bc790"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "tt", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", " ", "L", ",", " ", 
      RowBox[{"n", " ", "=", " ", "4"}]}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"SeedRandom", "[", "31", "]"}], ";", "\n", "  ", 
     RowBox[{"A", " ", "=", " ", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"L", " ", "=", " ", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<Jacobi: d/dt det(A + t L) = tr(adj(A) L)\>\"", ",", "\n", 
       "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Det", "[", 
              RowBox[{"A", " ", "+", " ", 
               RowBox[{"tt", " ", "L"}]}], "]"}], ",", " ", "tt"}], "]"}], 
           " ", "/.", " ", 
           RowBox[{"tt", " ", "->", " ", "0"}]}], ")"}], " ", "-", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"adjug", "[", "A", "]"}], " ", ".", " ", "L"}], "]"}]}], 
        "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<d/dt \[Chi] = - tr(adj(\>\"", ",", " ", "lamS", ",", 
          " ", "\"\< I - A) L)\>\""}], "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"btChi", "[", 
              RowBox[{
               RowBox[{"A", " ", "+", " ", 
                RowBox[{"tt", " ", "L"}]}], ",", " ", "btLam"}], "]"}], ",", 
             " ", "tt"}], "]"}], " ", "/.", " ", 
           RowBox[{"tt", " ", "->", " ", "0"}]}], ")"}], " ", "+", "\n", 
         "       ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"adjug", "[", 
            RowBox[{
             RowBox[{"btLam", " ", 
              RowBox[{"IdentityMatrix", "[", "n", "]"}]}], " ", "-", " ", 
             "A"}], "]"}], " ", ".", " ", "L"}], "]"}]}], "]"}]}], "]"}]}]}], 
   "]"}], ";"}]}], "Code",
 CellLabel->"In[67]:=",ExpressionUUID->"4d5d4725-d08b-b645-af71-60649e1a5b61"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Jacobi: d/dt det(A + t L) = tr(adj(A) L)\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525608204*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[67]:=",ExpressionUUID->"43f7043d-6dc4-2846-a050-65b6358ada94"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"d/dt \[Chi] = - tr(adj(\"", "\"\[Lambda]\"", "\" I - A) L)\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865256296844`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[67]:=",ExpressionUUID->"96477eb9-b344-a348-b543-f05de4302264"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.1 The block adjugate and the nilpotent block",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996104936430048*^9, 3.996104949034006*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"ad5c0dd5-f829-154d-949b-8f16c836b142"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", " ", "A2", ",", " ", "A", ",", " ", "N2"}], "}"}], ",",
      "\n", "  ", 
     RowBox[{
      RowBox[{"SeedRandom", "[", "32", "]"}], ";", "\n", "  ", 
      RowBox[{"A1", " ", "=", " ", 
       RowBox[{"RandomInteger", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"A2", " ", "=", " ", 
       RowBox[{"RandomInteger", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", "3"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"A", " ", "=", " ", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A1", ",", " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", " ", 
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
          "\n", "                    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", " ", 
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2"}], "}"}]}], "]"}], ",", " ", "A2"}],
            "}"}]}], "}"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<adj(diag(A1,A2)) = diag(det A2 adj A1, det A1 adj A2)\>\"",
         ",", "\n", "    ", 
        RowBox[{
         RowBox[{"adjug", "[", "A", "]"}], " ", "===", " ", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", "\n", "       ", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Det", "[", "A2", "]"}], " ", 
               RowBox[{"adjug", "[", "A1", "]"}]}], ",", " ", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"2", ",", " ", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
            "\n", "       ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"3", ",", " ", "2"}], "}"}]}], "]"}], ",", " ", 
              RowBox[{
               RowBox[{"Det", "[", "A1", "]"}], " ", 
               RowBox[{"adjug", "[", "A2", "]"}]}]}], "}"}]}], "}"}], 
          "]"}]}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"N2", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<adj(\>\"", ",", " ", "lamS", ",", 
           " ", "\"\< I\.82 - N) =\>\""}], "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{"MatrixForm", "@", 
         RowBox[{"adjug", "[", 
          RowBox[{
           RowBox[{"btLam", " ", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "-", " ", 
           "N2"}], "]"}]}], ",", "\n", "    ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<     det(\>\"", ",", " ", "lamS", ",", 
           " ", "\"\< I\.82 - N) =\>\""}], "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{"Det", "[", 
         RowBox[{
          RowBox[{"btLam", " ", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "-", " ", "N2"}],
          "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<adj(\>\"", ",", " ", "lamS", ",", 
           " ", "\"\< I\.82 - N) = {{\>\"", ",", " ", "lamS", ",", 
           " ", "\"\<,1},{0,\>\"", ",", " ", "lamS", ",", " ", "\"\<}}\>\""}],
           "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{"adjug", "[", 
          RowBox[{
           RowBox[{"btLam", " ", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "-", " ", 
           "N2"}], "]"}], " ", "===", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"btLam", ",", " ", "1"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "btLam"}], "}"}]}], "}"}]}]}], "]"}], ";", 
      "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<det(\>\"", ",", " ", "lamS", ",", 
           " ", "\"\< I\.82 - N) = \>\"", ",", " ", "lamS", ",", 
           " ", "\"\<\.b2, the factor carried by the transverse term\>\""}], 
          "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{
           RowBox[{"btLam", " ", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "-", " ", 
           "N2"}], "]"}], " ", "===", " ", 
         RowBox[{"btLam", "^", "2"}]}]}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "ll", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lc", " ", "=", " ", 
       RowBox[{"Array", "[", 
        RowBox[{"ll", ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}]}], ",", " ", "tr"}], 
     "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"tr", " ", "=", " ", 
      RowBox[{"Expand", "@", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"btLam", ",", " ", "1"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "btLam"}], "}"}]}], "}"}], " ", ".", " ", 
         "Lc"}], "]"}]}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<tr(adj(\>\"", ",", " ", "lamS", ",", 
          " ", "\"\< I\.82 - N) \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<L\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\<) =\>\""}], "}"}], "]"}], ",", " ", "tr"}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<the contraction is exactly \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
          " ", "lamS", ",", " ", "\"\< + 2\>\"", ",", "\n", "      ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
          " ", "\"\<, i.e. tr \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<L\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\< and the (2,1) entry\>\""}], "}"}], "]"}], ",", "\n", 
       "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{"tr", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"btLam", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Lc", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], " ", "+", " ", 
              RowBox[{"Lc", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", " ", "2"}], "]"}], "]"}]}], ")"}]}], " ", "+",
            " ", 
           RowBox[{"Lc", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], ")"}]}], "]"}]}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[69]:=",ExpressionUUID->"30362316-5714-0546-85ed-1e94c6a237d3"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"adj(diag(A1,A2)) = diag(det A2 adj A1, det A1 adj A2)\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865256588955`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"ace859c4-bdbd-0541-a7b0-dc5122b00a41"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"adj(\"", "\"\[Lambda]\"", "\" I\.82 - N) =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"btLam", "1"}, {"0", "btLam"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     det(\"", "\"\[Lambda]\"", "\" I\.82 - N) =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    SuperscriptBox["btLam", "2"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865256620026`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"31489cf4-3a21-6c41-b798-27e472938d76"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"adj(\"", "\"\[Lambda]\"", "\" I\.82 - N) = {{\"", "\"\[Lambda]\"", 
        "\",1},{0,\"", "\"\[Lambda]\"", "\"}}\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865256670055`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"fe681a72-5956-0647-a8d9-b3cccc434699"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"det(\"", "\"\[Lambda]\"", "\" I\.82 - N) = \"", "\"\[Lambda]\"", 
        "\"\.b2, the factor carried by the transverse term\""}, "RowDefault"],
       "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652567*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"d707805e-53d3-cb45-bbc5-93b51d8ee124"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"tr(adj(\"", "\"\[Lambda]\"", "\" I\.82 - N) \"", 
        SubscriptBox["\"L\"", "\"c\""], "\") =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"btLam", " ", 
        RowBox[{"ll", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"ll", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "+", 
      RowBox[{"btLam", " ", 
        RowBox[{"ll", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525672001*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"fcfc4c9f-9725-1149-9e0a-8425ec70ef9b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the contraction is exactly \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" \"", 
        "\"\[Lambda]\"", "\" + 2\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\", i.e. tr \"", 
        SubscriptBox["\"L\"", "\"c\""], "\" and the (2,1) entry\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525674999*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[69]:=",ExpressionUUID->"6f11f864-6acb-2f4f-b2a2-3da271841b20"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.3 The identity itself",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.9961049619745693`*^9, 3.9961049705399933`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"fb0cb104-341c-af41-94d4-45da5e1d5bc7"],

Cell["\<\
Both sides of (15) are built independently and compared, for a random \
quadratic field with several transverse blocks.\
\>", "Text",ExpressionUUID->"f6b49b17-c42f-4b44-b6b0-bbfd4f65d166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Jtrs", ",", " ", "J0", ",", " ", "vars", ",", " ", "F", ",", " ", "n", ",",
       " ", "sides"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"Jtrs", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"-", "2"}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", "2"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "0"}], "}"}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0", ",", " ", "4"}], "}"}]}], "}"}]}], 
       "}"}]}], ";", "\n", "  ", 
     RowBox[{"Do", "[", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Jtrs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", "+", " ", "2"}]}], ";",
         "\n", "   ", 
        RowBox[{"J0", " ", "=", " ", 
         RowBox[{"blockJ", "[", 
          RowBox[{"Jtrs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"vars", " ", "=", " ", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Symbol", "[", 
             RowBox[{"\"\<vv\>\"", " ", "<>", " ", 
              RowBox[{"ToString", "[", "n", "]"}], " ", "<>", " ", 
              RowBox[{"ToString", "[", "#", "]"}]}], "]"}], " ", "&"}], ",", 
           " ", "n"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"F", " ", "=", " ", 
         RowBox[{"randomQuadratic", "[", 
          RowBox[{"J0", ",", " ", "vars", ",", " ", 
           RowBox[{"300", " ", "+", " ", "n"}]}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"sides", " ", "=", " ", 
         RowBox[{"generatingSides", "[", 
          RowBox[{"F", ",", " ", "vars", ",", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", "n"}], "]"}], ",", " ", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
              "0"}], "}"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", " ", "n"}], "]"}], "]"}]}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", " ", "==", " ", "1"}], ",", "\n", "    ", 
          RowBox[{
           RowBox[{"show", "[", 
            RowBox[{
             RowBox[{"Row", "[", 
              RowBox[{"{", "\"\<n = 3, left side  =\>\"", "}"}], "]"}], ",", 
             " ", 
             RowBox[{"sides", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\n", "    ", 
           RowBox[{"show", "[", 
            RowBox[{
             RowBox[{"Row", "[", 
              RowBox[{"{", "\"\<n = 3, right side =\>\"", "}"}], "]"}], ",", 
             " ", 
             RowBox[{"Expand", "[", 
              RowBox[{"sides", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";",
         "\n", "   ", 
        RowBox[{"assert", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            
            RowBox[{"\"\<the generating identity holds, n = \>\"", ",", " ", 
             "n"}], "}"}], "]"}], ",", "\n", "     ", 
          RowBox[{"isZero", "[", 
           RowBox[{
            RowBox[{"sides", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"sides", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", "\n", 
       "   ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "3"}], "}"}]}], "]"}]}]}], "]"}], 
  ";"}]], "Code",
 CellLabel->"In[72]:=",ExpressionUUID->"a2e04c86-e876-a04c-9e4a-93b3752d3c65"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = 3, left side  =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"8", "-", 
      RowBox[{"6", " ", "btLam"}], "-", 
      RowBox[{"2", " ", 
        SuperscriptBox["btLam", "2"]}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257030106`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[72]:=",ExpressionUUID->"c1a5a359-f4f8-154a-8f26-cd8c09364716"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = 3, right side =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"8", "-", 
      RowBox[{"6", " ", "btLam"}], "-", 
      RowBox[{"2", " ", 
        SuperscriptBox["btLam", "2"]}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257050133`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[72]:=",ExpressionUUID->"506e6fde-5e70-8846-96f1-705fbb6f6087"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the generating identity holds, n = \"", "3"}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525707012*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[72]:=",ExpressionUUID->"985dba5f-edae-5b4a-a647-0503be39a801"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the generating identity holds, n = \"", "4"}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525709015*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[72]:=",ExpressionUUID->"ce7d416c-64c1-344c-9ccf-5800f6a29107"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the generating identity holds, n = \"", "5"}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257295322`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[72]:=",ExpressionUUID->"882753dd-6110-fb42-b01e-cf5ce545bd2a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.4 Remark 3.4: the planar case",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"d208efce-f007-744a-88cb-363d9e1d518f"],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "n = 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ef75b5a4-b150-c249-ad52-72d5a0e8f20c"],
 " the transverse block is the empty matrix, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Chi]", 
          RowBox[{
            StyleBox["t", "TI"], 
            StyleBox["r", "TI"]}]], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\chi_{\\operatorname{tr}} = 1", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2bbd182e-122b-3d49-a292-d49b00267fd6"],
 " and the last term vanishes, so (15) reduces to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], 
         SubscriptBox[
          StyleBox["e", "TI"], "1"], "\[LongEqual]", 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "D_{q_{0}} e_1 = b", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a8033cd5-6d3a-254e-9482-f8e9737db47c"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], 
         SubscriptBox[
          StyleBox["e", "TI"], "2"], "\[LongEqual]", "-2", 
         StyleBox["a", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "D_{q_0} e_2 = -2a", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "05a7e01a-f2a9-8d4b-a16e-c9c55766f6c7"],
 ": the identities of the companion paper."
}], "Text",
 CellChangeTimes->{{3.996105022792761*^9, 3.9961050335240383`*^9}, {
  3.9961051385169544`*^9, 
  3.996105147661499*^9}},ExpressionUUID->"54bfc6ef-b206-0e46-891a-\
841860daac37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"u", ",", " ", "v"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"F", ",", " ", 
      RowBox[{"vars", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", " ", "v"}], "}"}]}], ",", " ", "R", ",", " ", 
      "sides"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"F", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"u", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", " ", "u", " ", "v"}]}], ",", " ", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"u", " ", "v"}], " ", "+", " ", 
         RowBox[{"4", " ", 
          RowBox[{"v", "^", "2"}]}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"R", " ", "=", " ", 
      RowBox[{"theoremBT", "[", 
       RowBox[{"F", ",", " ", "vars", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
         "}"}], "]"}], ",", " ", 
       RowBox[{"R", "[", "\"\<a\>\"", "]"}], ",", " ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<        \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
         "}"}], "]"}], ",", " ", 
       RowBox[{"R", "[", "\"\<b\>\"", "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<n = 2: \>\"", ",", " ", 
          RowBox[{"eS", "[", "\"\<0\>\"", "]"}], ",", " ", "\"\< = 1 and \>\"",
           ",", " ", 
          RowBox[{"eS", "[", "\"\<-1\>\"", "]"}], ",", " ", "\"\< = 0\>\""}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{"eK", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"F", ",", " ", 
              RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{"vars", " ", "->", " ", 
              RowBox[{"{", 
               RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ",", " ", 
           "0"}], "]"}], " ", "===", " ", "1"}], " ", "&&", "\n", "      ", 
        RowBox[{
         RowBox[{"eK", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"F", ",", " ", 
              RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{"vars", " ", "->", " ", 
              RowBox[{"{", 
               RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], " ", "===", " ", "0"}]}]}], "]"}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<n = 2: \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
          " ", "\"\< = -(1/2) \>\"", ",", " ", "DqS", ",", 
          " ", "\"\<det and \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", "\n", 
          "      ", "\"\< = \>\"", ",", " ", "DqS", ",", " ", "\"\<tr\>\""}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"R", "[", "\"\<a\>\"", "]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Det", "[", 
                 RowBox[{"D", "[", 
                  RowBox[{"F", ",", " ", 
                   RowBox[{"{", "vars", "}"}]}], "]"}], "]"}], ",", " ", 
                RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", "\n", 
              "         ", 
              RowBox[{"Thread", "[", 
               RowBox[{"vars", " ", "->", " ", 
                RowBox[{"{", 
                 RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ")"}], " ", ".",
             " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}]}]}]}], "]"}], " ", "&&", 
        "\n", "      ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"R", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"D", "[", 
                 RowBox[{"F", ",", " ", 
                  RowBox[{"{", "vars", "}"}]}], "]"}], "]"}], ",", " ", 
               RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", "\n", 
             "         ", 
             RowBox[{"Thread", "[", 
              RowBox[{"vars", " ", "->", " ", 
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ")"}], " ", ".",
            " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", "0"}], "}"}]}]}], "]"}]}]}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"sides", " ", "=", " ", 
      RowBox[{"generatingSides", "[", 
       RowBox[{"F", ",", " ", "vars", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the generating identity holds with the empty transverse \
block\>\"", ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"sides", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"sides", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<and it agrees with the bilinear formula\>\"", ",", "\n", 
       "    ", 
       RowBox[{"same", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"R", "[", "\"\<a\>\"", "]"}], ",", " ", 
           RowBox[{"R", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", " ", 
         RowBox[{"kuznetsovAB", "[", 
          RowBox[{"F", ",", " ", "vars", ",", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[73]:=",ExpressionUUID->"25b1cd53-766f-6745-a3c7-25fd32d35321"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["3", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257565784`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"159d198c-8741-e349-8b79-9759b78c0815"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = 2: \"", 
        SubscriptBox["\"e\"", "\"0\""], "\" = 1 and \"", 
        SubscriptBox["\"e\"", "\"-1\""], "\" = 0\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257585907`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"6b3d6ac4-7282-7741-bc80-b58fe692ffe7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = 2: \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = -(1/2) \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"det and \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"tr\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257624855`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"f5abf374-20ff-ba41-8c3d-ba356f6778a8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the generating identity holds with the empty transverse block\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865257674828`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"d02b0254-24c9-bf4f-83a2-9b9a7a71bff3"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"and it agrees with the bilinear formula\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525770483*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"3f385aac-e76e-8547-9091-7c4dbef61598"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4. Section 4 and 5 of the paper: the theorem and its \
consequences",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"871dfca3-232a-3342-b5da-308e5115ffe7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "heading", "[", "\"\<4. The theorem and its consequences\>\"", "]"}], 
  ";"}]], "Code",
 CellLabel->"In[75]:=",ExpressionUUID->"17f553ba-1470-9047-9a14-27af8b502563"],

Cell[BoxData[
 StyleBox["\<\"4. The theorem and its consequences\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.9960865257944813`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[75]:=",ExpressionUUID->"06b534d6-bd53-bb4e-8fd4-550851ca6b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["4.1 Theorem 4.1 against the bilinear formula, ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "n = 2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b47a4d50-1d2d-c140-b59a-dbc62184e8d2"],
 StyleBox[" to ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["6", TraditionalForm], "errors" -> {}, "input" -> "6", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d6c95ce8-f72c-3f4f-90d3-d00e7a4caa10"]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}, {3.9961052578266582`*^9, 
  3.9961052964653606`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"a3630737-9377-2b44-bd57-11a34774a0c0"],

Cell["\<\
The transverse spectra include a real pair, a complex pair, a purely \
imaginary pair and a 1:-1 resonance. The last two are outside the reach of \
the perturbative argument, and the identity still holds: this is Remark 5.9.\
\>", "Text",ExpressionUUID->"72685ba4-5550-374c-bae0-68f0db0cb37e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cases", ",", " ", "Jtr", ",", " ", "J0", ",", " ", "n", ",", " ", 
      "vars", ",", " ", "F", ",", " ", "ab", ",", " ", "abK", ",", " ", "lbl",
       ",", " ", "q0"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"cases", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], "}"}], ",", 
          " ", "\"\<spec = {-2}\>\""}], "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", " ", "2"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", 
          " ", "\"\<spec = {-1, 3}\>\""}], "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", " ", 
              RowBox[{"-", "1"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
          " ", "\"\<spec = {-1 +- i}\>\""}], "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", 
              RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
          " ", "\"\<spec = {2, -2}, a 1:-1 resonance\>\""}], "}"}], ",", "\n",
         "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "0", ",", " ", 
              RowBox[{"-", "2"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "2", ",", " ", "0"}], "}"}]}], "}"}], ",",
           " ", "\"\<spec = {1, +-2i}, not hyperbolic\>\""}], "}"}], ",", 
        "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", 
              "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", 
              RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0"}], "}"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "0", ",", " ", "3", ",", " ", "2"}], 
             "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "3"}], 
             "}"}]}], "}"}], ",", "\n", 
          "     ", "\"\<spec = {-1, -1, 3, 3}\>\""}], "}"}]}], "}"}]}], ";", 
     "\n", "  ", 
     RowBox[{"Do", "[", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Jtr", ",", " ", "lbl"}], "}"}], " ", "=", " ", 
         RowBox[{"cases", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{
          RowBox[{"Length", "[", "Jtr", "]"}], " ", "+", " ", "2"}]}], ";", 
        "\n", "   ", 
        RowBox[{"J0", " ", "=", " ", 
         RowBox[{"blockJ", "[", "Jtr", "]"}]}], ";", "\n", "   ", 
        RowBox[{"vars", " ", "=", " ", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Symbol", "[", 
             RowBox[{"\"\<zz\>\"", " ", "<>", " ", 
              RowBox[{"ToString", "[", "i", "]"}], " ", "<>", " ", 
              RowBox[{"ToString", "[", "#", "]"}]}], "]"}], " ", "&"}], ",", 
           " ", "n"}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"F", " ", "=", " ", 
         RowBox[{"randomQuadratic", "[", 
          RowBox[{"J0", ",", " ", "vars", ",", " ", 
           RowBox[{"400", " ", "+", " ", "i"}]}], "]"}]}], ";", "\n", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"the", " ", "kernel", " ", "of", " ", 
           RowBox[{"blockJ", "[", "Jtr", "]"}], " ", "is", " ", "spanned", " ",
            "by", " ", "the", " ", "first", " ", "basis", " ", "vector"}], ";",
           "\n", "      ", 
          RowBox[{
          "kernelOf", " ", "is", " ", "checked", " ", "against", " ", "that", 
           " ", "rather", " ", "than", " ", "trusted"}]}], " ", "*)"}], "\n", 
        "   ", 
        RowBox[{"q0", " ", "=", " ", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", " ", "n"}], "]"}]}], ";", "\n", 
        "   ", 
        RowBox[{"assert", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<kernelOf agrees with e\>\"", ",", " ", 
             RowBox[{"sb", "[", 
              RowBox[{"\"\<\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
             " ", "\"\<, n = \>\"", ",", " ", "n"}], "}"}], "]"}], ",", "\n", 
          "     ", 
          RowBox[{"same", "[", 
           RowBox[{
            RowBox[{"kernelOf", "[", "J0", "]"}], ",", " ", "q0"}], "]"}]}], 
         "]"}], ";", "\n", "   ", 
        RowBox[{"ab", " ", "=", " ", 
         RowBox[{"theoremBT", "[", 
          RowBox[{"F", ",", " ", "vars", ",", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", "n"}], "]"}], ",", " ", "q0"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"abK", " ", "=", " ", 
         RowBox[{"kuznetsovAB", "[", 
          RowBox[{"F", ",", " ", "vars", ",", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", "n"}], "]"}], ",", " ", "q0"}], "]"}]}], ";",
         "\n", "   ", 
        RowBox[{"show", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            
            RowBox[{"\"\<n = \>\"", ",", " ", "n", ",", " ", "\"\<, \>\"", ",",
              " ", "lbl", ",", " ", "\"\<:\>\""}], "}"}], "]"}], ",", "\n", 
          "     ", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<(\>\"", ",", " ", 
             RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, \>\"", ",",
              " ", 
             RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\<) =\>\""}],
             "}"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ab", "[", "\"\<a\>\"", "]"}], ",", " ", 
            RowBox[{"ab", "[", "\"\<b\>\"", "]"}]}], "}"}]}], "]"}], ";", 
        "\n", "   ", 
        RowBox[{"assert", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            
            RowBox[{"\"\<Theorem 4.1 = bilinear formula, n = \>\"", ",", " ", 
             "n", ",", " ", "\"\<, \>\"", ",", " ", "lbl"}], "}"}], "]"}], ",",
           "\n", "     ", 
          RowBox[{"same", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ab", "[", "\"\<a\>\"", "]"}], ",", " ", 
              RowBox[{"ab", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", " ", 
            "abK"}], "]"}]}], "]"}], ";", "\n", "   ", 
        RowBox[{"assert", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<e\>\"", ",", " ", 
             RowBox[{"sb", "[", 
              RowBox[{"\"\<\>\"", ",", " ", "\"\<n-2\>\""}], "]"}], ",", 
             " ", "\"\< = det \>\"", ",", " ", "JtrS", ",", 
             " ", "\"\<, n = \>\"", ",", " ", "n"}], "}"}], "]"}], ",", "\n", 
          "     ", 
          RowBox[{"isZero", "[", 
           RowBox[{
            RowBox[{"ab", "[", "\"\<e[n-2]\>\"", "]"}], " ", "-", " ", 
            RowBox[{"Det", "[", "Jtr", "]"}]}], "]"}]}], "]"}]}], ",", "\n", 
       "   ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", 
         RowBox[{"Length", "[", "cases", "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
  ";"}]], "Code",
 CellLabel->"In[76]:=",ExpressionUUID->"9af199c7-cfac-b048-9c8c-f5d34184d116"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "3"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258701897`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"950646c4-aaf0-ac4e-99b0-45a85549b194"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = \"", "3", "\", \"", "\"spec = {-2}\"", "\":\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258740807`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"6cc49d64-1b27-9541-832e-34e2e53f0d0e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "3", "\", \"", 
        "\"spec = {-2}\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525878084*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"603e2221-f18b-4244-b8dc-f28aa904920e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "3"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525882189*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"75a6a7ed-7122-0747-b70c-7f8817b3a7e9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258851757`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"82ae3ab6-1f90-9643-916e-b32771455c0e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"n = \"", "4", "\", \"", "\"spec = {-1, 3}\"", "\":\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525888191*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"dd52f6f0-cff4-d841-aafa-f706625a27d7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
        "\"spec = {-1, 3}\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258900833`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"e5b83f03-7b27-4d4c-952d-bab4b33d4cbc"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525892082*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"610796ac-90ac-a243-87a9-8babce43e4c7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258950825`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"33fdd931-ecc1-2a43-85c2-4dae5956b6eb"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"n = \"", "4", "\", \"", "\"spec = {-1 +- i}\"", "\":\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", "3"}], ",", "1"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865258981323`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"4eed82e5-22ce-5049-8ea9-164af4dacb33"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
        "\"spec = {-1 +- i}\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259001904`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"ea2db6a8-92be-2b4c-b1cc-42c464f8a02d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259017296`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"724b0872-a7da-9b4a-9769-1880a9348818"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259032745`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"1019e26b-7270-9a4a-93e4-6d22545a9bfe"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"n = \"", "4", "\", \"", "\"spec = {2, -2}, a 1:-1 resonance\"", 
        "\":\""}, "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259049034`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"da945e12-816a-624f-a4c6-6c124657aa5f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
        "\"spec = {2, -2}, a 1:-1 resonance\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259075375`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"18a45599-ea11-2644-b9e8-08294085760c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259106445`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"7a43d3f1-b314-9d41-bd68-adfb7e75a322"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "5"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652591428*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"94b2f204-0d60-1b4e-9223-abe3d50ff6f0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"n = \"", "5", "\", \"", "\"spec = {1, +-2i}, not hyperbolic\"", 
        "\":\""}, "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525916279*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"d9d2d3b2-2b71-e346-8f76-c296c50e9457"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "5", "\", \"", 
        "\"spec = {1, +-2i}, not hyperbolic\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525919279*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"b9be59ef-c25c-cc4f-9060-bc66e08b28d8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "5"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525921278*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"c48a77a3-8385-cf43-8bea-5a37b5886858"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"kernelOf agrees with e\"", 
        SubscriptBox["\"\"", "\"1\""], "\", n = \"", "6"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259232807`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"346e62ce-8708-1548-a02d-64267d1b98c8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"n = \"", "6", "\", \"", "\"spec = {-1, -1, 3, 3}\"", "\":\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"(\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"2", ",", 
        RowBox[{"-", "7"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259442787`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"db8dcfc4-034f-5949-8dc5-70385b4f6056"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 4.1 = bilinear formula, n = \"", "6", "\", \"", 
        "\"spec = {-1, -1, 3, 3}\""}, "RowDefault"], "\"  \""}, "RowDefault"],
     FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259483376`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"09a4dad0-7126-8248-a2f5-6486b486028c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"e\"", 
        SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
        SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "6"}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086525950392*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[76]:=",ExpressionUUID->"adc05875-5206-524f-b232-2e13cdd371ca"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4.2 Lemma 5.3: invariance under changes of \
coordinates",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}, {3.9961052578266582`*^9, 
  3.9961052964653606`*^9}, {3.9961053274012966`*^9, 3.996105368048748*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"f9558f0a-6c95-aa43-8e01-0e01b531f758"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y", ",", " ", "z"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xex", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "+", " ", 
      RowBox[{"x", "^", "2"}], " ", "+", " ", 
      RowBox[{"x", " ", "z"}]}], ",", " ", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"x", " ", "y"}], " ", "+", " ", 
      RowBox[{"y", " ", "z"}], " ", "+", " ", 
      RowBox[{"z", "^", "2"}]}], ",", "\n", "       ", 
     RowBox[{
      RowBox[{"-", "z"}], " ", "+", " ", 
      RowBox[{"x", "^", "2"}], " ", "+", " ", 
      RowBox[{"2", " ", "x", " ", "y"}], " ", "-", " ", 
      RowBox[{"y", "^", "2"}], " ", "+", " ", 
      RowBox[{"x", " ", "z"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Vex", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "y", ",", " ", "z"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<kernelOf on the worked instance returns:\>\"", ",", "\n", 
    "   ", 
    RowBox[{"kernelOf", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"Xex", ",", " ", 
        RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
      RowBox[{"Thread", "[", 
       RowBox[{"Vex", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<kernelOf returns (1,0,0) on the worked instance\>\"", ",", 
    "\n", "   ", 
    RowBox[{"same", "[", 
     RowBox[{
      RowBox[{"kernelOf", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xex", ",", " ", 
          RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vex", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], 
       "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Rex", " ", "=", " ", 
   RowBox[{"theoremBT", "[", 
    RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{"\"\<worked instance:  a =\>\"", ",", " ", 
     RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<   b =\>\"", ",", 
     " ", 
     RowBox[{"Rex", "[", "\"\<b\>\"", "]"}], ",", "\n", "     ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<   \>\"", ",", " ", "DqS", ",", " ", 
        RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Rex", "[", "\"\<D e[1]\>\"", "]"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q", ",", " ", "Y", ",", " ", "q0z"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"Q", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}], ",", " ", "1"}], "}"}]}], "}"}]}], ";", "\n", 
      "  ", 
      RowBox[{"Y", " ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Inverse", "[", "Q", "]"}], " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{"Xex", " ", "/.", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{"Vex", " ", "->", " ", 
             RowBox[{"Q", " ", ".", " ", "Vex"}]}], "]"}]}], ")"}]}], "]"}]}],
       ";", "\n", "  ", 
      RowBox[{"q0z", " ", "=", " ", 
       RowBox[{
        RowBox[{"Inverse", "[", "Q", "]"}], " ", ".", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}]}], ";", "\n", 
      "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<invariance under a linear change mixing central and \
transverse\>\"", ",", "\n", "    ", 
        RowBox[{"same", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", 
            RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", "\n", 
          "      ", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", " ", "=", " ", 
              RowBox[{"theoremBT", "[", 
               RowBox[{"Y", ",", " ", "Vex", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ",
                 "q0z"}], "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"R", "[", "\"\<a\>\"", "]"}], ",", " ", 
              RowBox[{"R", "[", "\"\<b\>\"", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"phi", ",", " ", "Y"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"phi", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", "+", " ", 
         RowBox[{"x", " ", "y"}], " ", "-", " ", 
         RowBox[{"z", "^", "2"}]}], ",", " ", 
        RowBox[{"y", " ", "+", " ", 
         RowBox[{"2", " ", "x", " ", "z"}]}], ",", " ", 
        RowBox[{"z", " ", "+", " ", 
         RowBox[{"x", "^", "2"}], " ", "-", " ", 
         RowBox[{"y", " ", "z"}]}]}], "}"}]}], ";", "   ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D\[Phi]", 
        RowBox[{"(", "0", ")"}]}], " ", "=", " ", "I"}], " ", "*)"}], "\n", 
     "  ", 
     RowBox[{"Y", " ", "=", " ", 
      RowBox[{"jet2List", "[", 
       RowBox[{"Expand", "@", 
        RowBox[{"Simplify", "[", "\n", "     ", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"D", "[", 
            RowBox[{"phi", ",", " ", 
             RowBox[{"{", "Vex", "}"}]}], "]"}], "]"}], " ", ".", " ", 
          RowBox[{"(", 
           RowBox[{"Xex", " ", "/.", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{"Vex", " ", "->", " ", "phi"}], "]"}]}], ")"}]}], 
         "]"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<invariance under a nonlinear near-identity change\>\"", ",",
        "\n", "    ", 
       RowBox[{"same", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", 
           RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", "\n", 
         "      ", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"R", " ", "=", " ", 
             RowBox[{"theoremBT", "[", 
              RowBox[{"Y", ",", " ", "Vex", ",", " ", 
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}],
             "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"R", "[", "\"\<a\>\"", "]"}], ",", " ", 
             RowBox[{"R", "[", "\"\<b\>\"", "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[77]:=",ExpressionUUID->"e0bd8e68-daae-9c48-bb72-b154017753af"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"kernelOf on the worked instance returns:\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259812775`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[77]:=",ExpressionUUID->"4555289d-8d8a-a842-8a08-347959114b83"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"kernelOf returns (1,0,0) on the worked instance\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259842777`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[77]:=",ExpressionUUID->"5fb24143-21c4-2f40-b26e-4af2721252f1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"worked instance:  a =\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["3", 12, StripOnInput -> False], 
   StyleBox["\"   b =\"", 12, StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"   \"", 
      TemplateBox[{"\"D\"", 
        SubscriptBox["\"\"", 
         SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
      SubscriptBox["\"e\"", "\"1\""], "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox["2", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652598839*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[77]:=",ExpressionUUID->"54dfb290-1e99-6c4c-a79e-29403e0bdab8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"invariance under a linear change mixing central and transverse\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865259902782`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[77]:=",ExpressionUUID->"648427e8-3eb3-7640-9fc7-679de69b2aa8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"invariance under a nonlinear near-identity change\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526273079*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[77]:=",ExpressionUUID->"e925a058-7063-8043-9f35-fb90151cf9fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4.3 Remark 5.4: the kernel hypothesis is not cosmetic",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}, {3.9961052578266582`*^9, 
  3.9961052964653606`*^9}, {3.9961053821928616`*^9, 3.9961054149143543`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"fe8b2d92-d328-df48-b995-12832ebc457d"],

Cell[TextData[{
 "Away from ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{
           StyleBox["k", "TI"], 
           StyleBox["e", "TI"], 
           StyleBox["r", "TI"]}], 
         StyleBox["J", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\operatorname{ker} J", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cfbe2e64-039b-d344-a820-231166e9671f"],
 " the functions ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[Rule]", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["k", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["D", "TI"], 
             StyleBox["X", "TI"], 
             RowBox[{"(", 
               StyleBox["x", "TI"], ")"}]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "x \\rightarrow e_k(DX(x))", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1b2b0718-eb8e-f049-9381-fa37ae82d4a6"],
 " are simply not invariant under a nonlinear change of coordinates. Both \
directional derivatives are computed for the same pair of fields; along the \
kernel they agree, off it they do not."
}], "Text",
 CellChangeTimes->{{3.99610545277137*^9, 3.9961054534151573`*^9}, {
  3.9961054916180267`*^9, 
  3.9961054935945415`*^9}},ExpressionUUID->"f3a56e48-7d15-0248-98d3-\
56768c6e2309"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"u", ",", " ", "v"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"F", ",", " ", 
      RowBox[{"vars", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", " ", "v"}], "}"}]}], ",", " ", "psi", ",", " ", "Y",
       ",", " ", "dE", ",", " ", "inKer", ",", " ", "offKer"}], "}"}], ",", 
    "\n", "  ", 
    RowBox[{
     RowBox[{"F", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"u", "^", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"u", " ", "v"}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"psi", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "+", " ", 
         RowBox[{"u", " ", "v"}]}], ",", " ", 
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"u", "^", "2"}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"Y", " ", "=", " ", 
      RowBox[{"jet2List", "[", 
       RowBox[{"Expand", "@", 
        RowBox[{"Simplify", "[", "\n", "     ", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"D", "[", 
            RowBox[{"psi", ",", " ", 
             RowBox[{"{", "vars", "}"}]}], "]"}], "]"}], " ", ".", " ", 
          RowBox[{"(", 
           RowBox[{"F", " ", "/.", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{"vars", " ", "->", " ", "psi"}], "]"}]}], ")"}]}], 
         "]"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{
      RowBox[{"dE", "[", 
       RowBox[{"G_", ",", " ", "q_", ",", " ", "k_"}], "]"}], " ", ":=", " ", 
      RowBox[{"Simplify", "[", "\n", "     ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"eK", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"G", ",", " ", 
               RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{"vars", " ", "->", " ", 
               RowBox[{"btS", " ", "q"}]}], "]"}]}], ",", " ", "k"}], "]"}], ",",
           " ", "btS"}], "]"}], " ", "/.", " ", 
        RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"inKer", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dE", "[", 
         RowBox[{"F", ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", "2"}], "]"}], ",", 
        " ", 
        RowBox[{"dE", "[", 
         RowBox[{"Y", ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", "2"}], "]"}]}], 
       "}"}]}], ";", "\n", "  ", 
     RowBox[{"offKer", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dE", "[", 
         RowBox[{"F", ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", "2"}], "]"}], ",", 
        " ", 
        RowBox[{"dE", "[", 
         RowBox[{"Y", ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", "2"}], "]"}]}], 
       "}"}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"DqS", ",", " ", 
          RowBox[{"eS", "[", "\"\<2\>\"", "]"}], ",", 
          " ", "\"\< along ker J:\>\""}], "}"}], "]"}], ",", " ", "inKer", ",",
        "\n", "       ", "\"\<     off the kernel:\>\"", ",", " ", "offKer"}],
       "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<along \>\"", ",", " ", "q0S", ",", 
          " ", "\"\< in ker J the derivative is invariant\>\""}], "}"}], 
        "]"}], ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"inKer", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"inKer", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<off the kernel it is not: the same derivative goes from 1 \
to 3\>\"", ",", "\n", "    ", 
       RowBox[{
        RowBox[{"offKer", " ", "===", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "3"}], "}"}]}], " ", "&&", " ", 
        RowBox[{"!", " ", 
         RowBox[{"isZero", "[", 
          RowBox[{
           RowBox[{"offKer", "[", 
            RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
           RowBox[{"offKer", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->"In[86]:=",ExpressionUUID->"b010d8c2-6a61-3540-a03e-266631d3c7e6"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"2\""], "\" along ker J:\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox["\"     off the kernel:\"", 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865263090878`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[86]:=",ExpressionUUID->"605a0ffe-1ea8-d741-997d-d9cd9394630a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"along \"", 
        SubscriptBox["\"q\"", "\"0\""], 
        "\" in ker J the derivative is invariant\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865263125954`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[86]:=",ExpressionUUID->"e3b5ae4a-9a8e-7a45-9f63-72961282b2d6"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"off the kernel it is not: the same derivative goes from 1 to 3\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526315607*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[86]:=",ExpressionUUID->"648c3bfa-7311-5f46-864f-aba53663bcfc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4.4 Proposition 5.5, Lemma 5.6 and Theorem 5.7: what \
is transversally clean",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}, {3.9961052578266582`*^9, 
  3.9961052964653606`*^9}, {3.9961053821928616`*^9, 3.9961054149143543`*^9}, {
  3.996106804370739*^9, 3.9961068163071804`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"26a25bd9-9080-4e45-90f8-abf2768dc545"],

Cell[TextData[{
 "The trace identity (22); then the gap lemma, which is the engine of the \
sharpness theorem; then the theorem itself, that no coefficient of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"adj", "(", 
         RowBox[{"\[Lambda]", 
           StyleBox["I", "TI"], "-", 
           SubscriptBox[
            StyleBox["J", "TI"], 
            RowBox[{
              StyleBox["t", "TI"], 
              StyleBox["r", "TI"]}]]}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\text{adj}(\\lambda I - J_\\operatorname{tr})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e2c745af-ba68-8944-94fe-ac9acf4e413b"],
 " vanishes when ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["J", "TI"], 
        RowBox[{
          StyleBox["t", "TI"], 
          StyleBox["r", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "J_\\operatorname{tr}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4360b766-6fcd-df4f-aa76-d36e58d8d87c"],
 " is invertible."
}], "Text",
 CellChangeTimes->{{3.996106840568886*^9, 
  3.9961069208985767`*^9}},ExpressionUUID->"fe29ad16-c765-7645-96c2-\
5cbe00ff8599"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<(22): \>\"", ",", " ", "DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< + tr \>\"", ",",
        " ", "LtrS", ",", "\n", "     ", "\"\<, on the generic germ\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Rgen", "[", "\"\<D e[1]\>\"", "]"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rgen", "[", "\"\<b\>\"", "]"}], " ", "+", " ", "hh1"}], 
       ")"}]}], "]"}]}], "]"}], ";"}]], "Code",
 CellLabel->"In[88]:=",ExpressionUUID->"6c56da11-43ce-c54d-a566-4bda2b8ed4ba"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(22): \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"1\""], "\" = \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" + tr \"", 
        SubscriptBox["\"L\"", "\"tr\""], "\", on the generic germ\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526338148*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[88]:=",ExpressionUUID->"ef784907-1652-254d-ae5f-502170f71b6b"]
}, Open  ]],

Cell[TextData[{
 "Gap lemma.  The proof rests on the identity mu v' = N v, where mu is the \
radical of v and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "\[Sum]", 
         SubscriptBox[
          StyleBox["n", "TI"], 
          StyleBox["i", "TI"]], "\[Mu]", "/", 
         RowBox[{"(", 
           RowBox[{"\[Lambda]", "-", 
             SubscriptBox["\[Alpha]", 
              StyleBox["i", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "N = \\sum n_i \\mu/(\\lambda- \\alpha_i)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7b0497a4-cb91-c847-a473-c47fc442d95b"],
 ".  Comparing coefficients gives, for every ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cebc3956-7e99-fb47-bfae-c2edef2ddfb4"],
 ", a recurrence whose ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "i = 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a9cdcbaf-5ad9-414d-8640-d67997daad2d"],
 " term is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["k", "TI"], "-", 
             StyleBox["m", "TI"]}], ")"}], 
         SubscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["k", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "(k - m) a_k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c016c6b8-f0a1-0449-9f3e-be18868bd2aa"],
 "; that term is what drives the descent.  The identity is checked here for \
several root patterns."
}], "Text",
 CellChangeTimes->{{3.996106965034338*^9, 3.9961069658168354`*^9}, {
  3.9961070904419556`*^9, 
  3.9961071045308037`*^9}},ExpressionUUID->"98253db4-b63d-004f-8183-\
0e61f822ff3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gapRecurrenceQ", "[", 
     RowBox[{"alphas_List", ",", " ", "ns_List"}], "]"}], " ", ":=", "\n", 
    "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", " ", "=", " ", 
         RowBox[{"Length", "[", "alphas", "]"}]}], ",", " ", 
        RowBox[{"m", " ", "=", " ", 
         RowBox[{"Total", "[", "ns", "]"}]}], ",", " ", "v", ",", " ", "a", ",",
         " ", "mu", ",", " ", "sig", ",", " ", "N0", ",", " ", "Nc", ",", " ",
         "A"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"v", " ", "=", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"btLam", " ", "-", " ", 
              RowBox[{"alphas", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "^", 
            RowBox[{"ns", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "d"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
       "   ", 
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"PadRight", "[", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"v", ",", " ", "btLam"}], "]"}], ",", " ", 
          RowBox[{"m", " ", "+", " ", "1"}]}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"mu", " ", "=", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"btLam", " ", "-", " ", 
            RowBox[{"alphas", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "d"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
       "   ", 
       RowBox[{"sig", " ", "=", " ", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{"mu", ",", " ", "btLam"}], "]"}], ",", " ", 
           RowBox[{"d", " ", "+", " ", "1"}]}], "]"}]}]}], ";", "   ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"sig", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
         RowBox[{"coeff", " ", "of", " ", 
          RowBox[{"lam", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "i"}], ")"}]}]}]}], " ", "*)"}], "\n", "   ", 
       RowBox[{"N0", " ", "=", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"l", " ", "==", " ", "i"}], ",", " ", "1", ",", " ", 
                RowBox[{"btLam", " ", "-", " ", 
                 RowBox[{"alphas", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}]}], "]"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"l", ",", " ", "d"}], "}"}]}], "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "d"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
       "   ", 
       RowBox[{"Nc", " ", "=", " ", 
        RowBox[{"Reverse", "@", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{"N0", ",", " ", "btLam"}], "]"}], ",", " ", "d"}], 
          "]"}]}]}], ";", "        ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Nc", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
         RowBox[{"coeff", " ", "of", " ", 
          RowBox[{"lam", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "1", "-", "i"}], ")"}]}]}]}], " ", "*)"}], "\n",
        "   ", 
       RowBox[{
        RowBox[{"A", "[", "j_", "]"}], " ", ":=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"0", " ", "<=", " ", "j", " ", "<=", " ", "m"}], ",", " ", 
          RowBox[{"a", "[", 
           RowBox[{"[", 
            RowBox[{"j", " ", "+", " ", "1"}], "]"}], "]"}], ",", " ", "0"}], 
         "]"}]}], ";", "\n", "   ", 
       RowBox[{"And", " ", "@@", " ", 
        RowBox[{"Table", "[", "\n", "     ", 
         RowBox[{
          RowBox[{"isZero", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"sig", "[", 
              RowBox[{"[", 
               RowBox[{"d", " ", "+", " ", "1"}], "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", " ", "+", " ", "d"}], ")"}], " ", 
             RowBox[{"A", "[", 
              RowBox[{"k", " ", "+", " ", "d"}], "]"}]}], " ", "+", "\n", 
            "        ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"sig", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", " ", "+", " ", "1"}], "]"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", " ", "+", " ", "i"}], ")"}]}], " ", "-", " ", 
                 RowBox[{"Nc", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", " ", "+", " ", "1"}], "]"}], "]"}]}], ")"}], " ", 
               RowBox[{"A", "[", 
                RowBox[{"k", " ", "+", " ", "i"}], "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "0", ",", " ", 
                RowBox[{"d", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], "]"}], 
          ",", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", 
            RowBox[{"-", "d"}], ",", " ", 
            RowBox[{"m", " ", "+", " ", "2"}]}], "}"}]}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "cases", "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"cases", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", " ", 
             RowBox[{
              RowBox[{"-", "5"}], "/", "3"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", "\n", 
         "           ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"I", ",", " ", 
             RowBox[{"-", "I"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", "\n", 
         "           ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", " ", 
             RowBox[{"-", "2"}], ",", " ", 
             RowBox[{"5", "/", "2"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"2", ",", " ", "1", ",", " ", "3"}], "}"}]}], "}"}], ",", 
         "\n", "           ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", " ", "I", ",", " ", 
             RowBox[{"-", "I"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", "2", ",", " ", "2"}], "}"}]}], "}"}], ",", 
         "\n", "           ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", " ", 
             RowBox[{"-", "1"}], ",", " ", "2", ",", " ", 
             RowBox[{"7", "/", "3"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "1"}], 
            "}"}]}], "}"}]}], "}"}]}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<the recurrence mu v' = N v underlying the gap lemma\>\"", 
        ",", "\n", "    ", 
        RowBox[{"And", " ", "@@", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gapRecurrenceQ", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "&"}], " ", "/@",
            " ", "cases"}], ")"}]}]}], "]"}]}]}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "lemma", " ", 
    RowBox[{"itself", ":", " ", 
     RowBox[{
      RowBox[{
      "an", " ", "interior", " ", "gap", " ", "of", " ", "length", " ", "g", " ",
        "forces", " ", "g"}], "+", 
      RowBox[{"1", " ", "distinct", " ", "roots"}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"interiorGap", "[", "v_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", " ", "=", " ", 
        RowBox[{"Exponent", "[", 
         RowBox[{"v", ",", " ", "btLam"}], "]"}]}], ",", " ", "a", ",", " ", 
       RowBox[{"run", " ", "=", " ", "0"}], ",", " ", 
       RowBox[{"g", " ", "=", " ", "0"}]}], "}"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"a", " ", "=", " ", 
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"v", ",", " ", "btLam"}], "]"}], ",", " ", 
         RowBox[{"m", " ", "+", " ", "1"}]}], "]"}]}], ";", "\n", "   ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"run", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", 
               RowBox[{"j", " ", "+", " ", "1"}], "]"}], "]"}], " ", "===", 
             " ", "0"}], ",", " ", 
            RowBox[{"run", " ", "+", " ", "1"}], ",", " ", "0"}], "]"}]}], ";",
          " ", 
         RowBox[{"g", " ", "=", " ", 
          RowBox[{"Max", "[", 
           RowBox[{"g", ",", " ", "run"}], "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", 
          RowBox[{"m", " ", "-", " ", "1"}]}], "}"}]}], "]"}], ";", "\n", 
      "   ", "g"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"distinctRoots", "[", "v_", "]"}], " ", ":=", "\n", "   ", 
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{"v", "/", 
        RowBox[{"PolynomialGCD", "[", 
         RowBox[{"v", ",", " ", 
          RowBox[{"D", "[", 
           RowBox[{"v", ",", " ", "btLam"}], "]"}]}], "]"}]}], "]"}], ",", 
      " ", "btLam"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ok", " ", "=", " ", "True"}], ",", " ", "v"}], "}"}], ",", 
     "\n", "  ", 
     RowBox[{
      RowBox[{"SeedRandom", "[", "441", "]"}], ";", "\n", "  ", 
      RowBox[{"Do", "[", "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"v", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"btLam", "^", 
               RowBox[{"Length", "[", "#", "]"}]}], " ", "+", " ", 
              RowBox[{"Total", "[", 
               RowBox[{"#", "*", 
                RowBox[{"btLam", "^", 
                 RowBox[{"Range", "[", 
                  RowBox[{"0", ",", " ", 
                   RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], " ", "-", " ", "1"}]}],
                   "]"}]}]}], "]"}]}], "]"}], " ", "&"}], "@", "\n", "     ", 
           RowBox[{"Append", "[", 
            RowBox[{
             RowBox[{"RandomInteger", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
               RowBox[{"RandomInteger", "[", 
                RowBox[{"{", 
                 RowBox[{"2", ",", " ", "7"}], "}"}], "]"}]}], "]"}], ",", 
             " ", 
             RowBox[{"RandomChoice", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", " ", 
                RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "3"}], "}"}], 
              "]"}]}], "]"}]}]}], ";", "\n", "   ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"CoefficientList", "[", 
               RowBox[{"v", ",", " ", "btLam"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", "=!=", " ", "0"}], ")"}], ",",
            "\n", "     ", 
           RowBox[{"ok", " ", "=", " ", 
            RowBox[{"ok", " ", "&&", " ", 
             RowBox[{
              RowBox[{"interiorGap", "[", "v", "]"}], " ", "<=", " ", 
              RowBox[{
               RowBox[{"distinctRoots", "[", "v", "]"}], " ", "-", " ", 
               "1"}]}]}]}]}], "]"}]}], ",", "\n", "   ", 
        RowBox[{"{", "600", "}"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<gap lemma: interior gap <= (number of distinct roots) - 1\
\>\"", ",", " ", "ok"}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the bound is attained by lam^m - c\>\"", ",", "\n", "   ", 
    RowBox[{"And", " ", "@@", " ", 
     RowBox[{"Table", "[", "\n", "     ", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", " ", "=", " ", 
           RowBox[{
            RowBox[{"btLam", "^", "m"}], " ", "-", " ", "5"}]}], "}"}], ",", 
         "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"interiorGap", "[", "v", "]"}], " ", "===", " ", 
           RowBox[{"m", " ", "-", " ", "1"}]}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"distinctRoots", "[", "v", "]"}], " ", "===", " ", 
           "m"}]}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", "2", ",", " ", "8"}], "}"}]}], "]"}]}]}], 
   "]"}], ";"}]}], "Code",
 CellLabel->"In[89]:=",ExpressionUUID->"dee3e4ec-1dc2-6448-9529-45f2084cd0a7"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the recurrence mu v' = N v underlying the gap lemma\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526370207*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[89]:=",ExpressionUUID->"6591a629-624b-f74f-ab45-cdc6cfd49547"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"gap lemma: interior gap <= (number of distinct roots) - 1\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865264958553`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[89]:=",ExpressionUUID->"fd2b9bf2-ffba-3a43-bb18-1295d1346c1b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the bound is attained by lam^m - c\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526498863*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[89]:=",ExpressionUUID->"e6b8791c-bb5d-4d46-a6fd-064367a2bd29"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Theorem 5.7: for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["J", "TI"], 
        RowBox[{
          StyleBox["t", "TI"], 
          StyleBox["r", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "J_\\operatorname{tr}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "527486f3-ff99-874f-92a7-00d3b907a02d"],
 " invertible, no coefficient of the adjugate vanishes.  The spectra below \
are chosen to be hostile: a single eigenvalue with one large Jordan block; a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", ":", 
    RowBox[{"-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "52e4579e-612f-8b47-a56b-ea12a48d0302"],
 " resonance; roots of unity, which realize the extremal case of the gap \
lemma; and a purely imaginary spectrum, where hyperbolicity fails."
}], "Text",
 CellChangeTimes->{{3.996107132185299*^9, 
  3.996107175451397*^9}},ExpressionUUID->"95fa7d1b-a1d7-6040-81e9-\
717b10a00398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"adjCoefficients", "[", "A_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nu", " ", "=", " ", 
       RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", "\n", "   ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"adjug", "[", 
          RowBox[{
           RowBox[{"btLam", " ", 
            RowBox[{"IdentityMatrix", "[", "nu", "]"}]}], " ", "-", " ", 
           "A"}], "]"}], ",", " ", "btLam", ",", " ", "j"}], "]"}], ",", "\n",
        "     ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", 
         RowBox[{"nu", " ", "-", " ", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"noVanishingCoefficientQ", "[", "A_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nu", " ", "=", " ", 
        RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", "A", "]"}], " ", "=!=", " ", "0"}], " ", "&&", 
       "\n", "     ", 
       RowBox[{"FreeQ", "[", 
        RowBox[{
         RowBox[{"adjCoefficients", "[", "A", "]"}], ",", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"{", 
            RowBox[{"nu", ",", " ", "nu"}], "}"}]}], "]"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"jordanBlock", "[", 
    RowBox[{"al_", ",", " ", "s_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", " ", "==", " ", "j"}], ",", " ", "al", ",", " ", 
       RowBox[{"j", " ", "==", " ", 
        RowBox[{"i", " ", "+", " ", "1"}]}], ",", " ", "1", ",", " ", "True", 
       ",", " ", "0"}], "]"}], ",", "\n", "   ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "s"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "s"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"blockDiag", "[", "bs__", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ls", " ", "=", " ", 
        RowBox[{"{", "bs", "}"}]}], ",", " ", "n", ",", " ", "M", ",", " ", 
       RowBox[{"o", " ", "=", " ", "0"}]}], "}"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{"Total", "[", 
        RowBox[{"Length", " ", "/@", " ", "ls"}], "]"}]}], ";", " ", 
      RowBox[{"M", " ", "=", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", "   ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"o", " ", "+", " ", "1"}], " ", ";;", " ", 
              RowBox[{"o", " ", "+", " ", 
               RowBox[{"Length", "[", "b", "]"}]}]}], ",", " ", 
             RowBox[{
              RowBox[{"o", " ", "+", " ", "1"}], " ", ";;", " ", 
              RowBox[{"o", " ", "+", " ", 
               RowBox[{"Length", "[", "b", "]"}]}]}]}], "]"}], "]"}], " ", "=",
           " ", "b"}], ";", "\n", "      ", 
         RowBox[{"o", " ", "+=", " ", 
          RowBox[{"Length", "[", "b", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", " ", "ls"}], "}"}]}], "]"}], ";", "\n", "   ", 
      "M"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"companion", "[", 
     RowBox[{"c_", ",", " ", "nu_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Table", "[", "\n", "   ", 
     RowBox[{
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"i", " ", "==", " ", 
         RowBox[{"j", " ", "+", " ", "1"}]}], ",", " ", "1", ",", " ", 
        RowBox[{
         RowBox[{"i", " ", "==", " ", "1"}], " ", "&&", " ", 
         RowBox[{"j", " ", "==", " ", "nu"}]}], ",", " ", "c", ",", " ", 
        "True", ",", " ", "0"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "nu"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "nu"}], "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "tests", "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"tests", " ", "=", " ", 
       RowBox[{"{", "\n", "    ", 
        RowBox[{
         RowBox[{"{", 
          
          RowBox[{"\"\<one Jordan block of size 8, eigenvalue 2\>\"", ",", 
           " ", 
           RowBox[{"jordanBlock", "[", 
            RowBox[{"2", ",", " ", "8"}], "]"}]}], "}"}], ",", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{"\"\<single eigenvalue, blocks 3+2+1\>\"", ",", " ", 
           RowBox[{"blockDiag", "[", 
            RowBox[{
             RowBox[{"jordanBlock", "[", 
              RowBox[{"2", ",", " ", "3"}], "]"}], ",", " ", 
             RowBox[{"jordanBlock", "[", 
              RowBox[{"2", ",", " ", "2"}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"{", "2", "}"}], "}"}]}], "]"}]}], "}"}], ",", "\n", 
         "    ", 
         RowBox[{"{", 
          RowBox[{"\"\<spectrum {2,-2}: a 1:-1 resonance\>\"", ",", " ", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", 
              RowBox[{"-", "2"}], ",", " ", 
              RowBox[{"-", "2"}], ",", " ", 
              RowBox[{"-", "2"}]}], "}"}], "]"}]}], "}"}], ",", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{"\"\<companion of lam^5 - 7\>\"", ",", " ", 
           RowBox[{"companion", "[", 
            RowBox[{"7", ",", " ", "5"}], "]"}]}], "}"}], ",", "\n", "    ", 
         RowBox[{"{", 
          
          RowBox[{"\"\<companion of lam^8 - 1: the extremal gap case\>\"", ",",
            " ", 
           RowBox[{"companion", "[", 
            RowBox[{"1", ",", " ", "8"}], "]"}]}], "}"}], ",", "\n", "    ", 
         RowBox[{"{", 
          
          RowBox[{"\"\<spectrum {+-i, +-i, 3}: not hyperbolic\>\"", ",", "\n",
            "     ", 
           RowBox[{"blockDiag", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", " ", 
                 RowBox[{"-", "1"}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", " ", 
                 RowBox[{"-", "1"}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"{", "3", "}"}], "}"}]}], "]"}]}], "}"}], ",", "\n", 
         "    ", 
         RowBox[{"{", 
          RowBox[{"\"\<spectrum {+-2i, 1, 1, 1}\>\"", ",", " ", 
           RowBox[{"blockDiag", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", " ", 
                 RowBox[{"-", "2"}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"2", ",", " ", "0"}], "}"}]}], "}"}], ",", " ", 
             RowBox[{"DiagonalMatrix", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "]"}]}], 
            "]"}]}], "}"}], ",", "\n", "    ", 
         RowBox[{"{", 
          
          RowBox[{"\"\<three eigenvalues, all non-semisimple\>\"", ",", "\n", 
           "     ", 
           RowBox[{"blockDiag", "[", 
            RowBox[{
             RowBox[{"jordanBlock", "[", 
              RowBox[{"1", ",", " ", "3"}], "]"}], ",", " ", 
             RowBox[{"jordanBlock", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", " ", "3"}], "]"}], ",", " ", 
             RowBox[{"jordanBlock", "[", 
              RowBox[{"2", ",", " ", "2"}], "]"}]}], "]"}]}], "}"}]}], 
        "}"}]}], ";", "\n", "  ", 
      RowBox[{"Do", "[", "\n", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"show", "[", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<  \>\"", ",", " ", 
              RowBox[{"t", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", " ", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<nu = \>\"", ",", " ", 
              RowBox[{"Length", "[", 
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], 
          "]"}], ";", "\n", "   ", 
         RowBox[{"assert", "[", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<Theorem 5.7 on: \>\"", ",", " ", 
              RowBox[{"t", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", " ", 
           RowBox[{"noVanishingCoefficientQ", "[", 
            RowBox[{"t", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ",", "\n", 
        "   ", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "tests"}], "}"}]}], "]"}]}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", " ", 
      RowBox[{"ok", " ", "=", " ", "True"}], ",", " ", 
      RowBox[{"cnt", " ", "=", " ", "0"}]}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"SeedRandom", "[", "442", "]"}], ";", "\n", "  ", 
     RowBox[{"Do", "[", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{"A", " ", "=", " ", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", " ", "5"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "6"}], "}"}], "]"}], ",", " ", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "6"}], "}"}], "]"}]}], "}"}]}], "]"}]}],
         ";", "\n", "   ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "A", "]"}], " ", "===", " ", 
            RowBox[{"Length", "[", 
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Det", "[", "A", "]"}], " ", "=!=", " ", "0"}]}], ",", 
          "\n", "     ", 
          RowBox[{
           RowBox[{"cnt", "++"}], ";", " ", 
           RowBox[{"ok", " ", "=", " ", 
            RowBox[{"ok", " ", "&&", " ", 
             RowBox[{"noVanishingCoefficientQ", "[", "A", "]"}]}]}]}]}], 
         "]"}]}], ",", "\n", "   ", 
       RowBox[{"{", "40", "}"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Theorem 5.7 on \>\"", ",", " ", "cnt", ",", 
          " ", "\"\< random invertible integer matrices\>\""}], "}"}], "]"}], 
       ",", " ", "ok"}], "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[95]:=",ExpressionUUID->"eda527bf-938a-c740-8f33-8a2989f3560f"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"one Jordan block of size 8, eigenvalue 2\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "8"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865265263786`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"b49b6d76-1f3d-ae45-8162-1087d320ae48"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", 
        "\"one Jordan block of size 8, eigenvalue 2\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865266179047`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"29610e03-e14a-6348-a362-f91d8d8e66f9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"single eigenvalue, blocks 3+2+1\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "6"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865266219006`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"6fad0934-9d1d-594d-885a-ce025586c59b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", "\"single eigenvalue, blocks 3+2+1\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865266539*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"ed0c6859-86bd-1145-833c-c1a49976eb4c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"spectrum {2,-2}: a 1:-1 resonance\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "6"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526657999*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"9c325a37-b0d4-5142-a1b5-44c933a31dc1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", "\"spectrum {2,-2}: a 1:-1 resonance\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526687212*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"71d3d497-5e4d-f54c-9c20-ec77aa82e506"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"companion of lam^5 - 7\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "5"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652668927*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"9a22c331-f4d1-3d40-aae3-501a4cbc1c9c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Theorem 5.7 on: \"", "\"companion of lam^5 - 7\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526706276*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"af4dc1a2-cced-cb48-b50e-bda6ab156c77"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"  \"", "\"companion of lam^8 - 1: the extremal gap case\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "8"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865267083797`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"f8658727-3518-1346-8027-7aa01329d5e7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", 
        "\"companion of lam^8 - 1: the extremal gap case\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865267917786`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"f3fbe14f-0eee-b445-b706-affb86e336c5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"spectrum {+-i, +-i, 3}: not hyperbolic\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "5"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526794779*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"8e3acfb7-bc5a-5448-bddf-ffe00a2e686c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", "\"spectrum {+-i, +-i, 3}: not hyperbolic\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865268117867`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"ce51a1cf-3dbf-ae41-974a-6b7e926231a8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"spectrum {+-2i, 1, 1, 1}\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "5"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865268143005`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"2ddc0ebf-5430-194b-85ab-d8fd66384568"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Theorem 5.7 on: \"", "\"spectrum {+-2i, 1, 1, 1}\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526830305*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"8fca7d62-02f5-7e4a-90be-ae952e439f7c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"  \"", "\"three eigenvalues, all non-semisimple\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"nu = \"", "8"}, "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086526832304*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"41ea2dfc-63ad-1444-82d3-f70ebc2837b0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on: \"", "\"three eigenvalues, all non-semisimple\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865269273777`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"38baae63-2850-3148-8a25-2a00fa006191"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"Theorem 5.7 on \"", "6", "\" random invertible integer matrices\""},
        "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865269553814`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[95]:=",ExpressionUUID->"a9d6d107-7cb4-2446-9223-368f180017a2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5. Section 6 of the paper: the geometric reading",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}, {3.9961072686101913`*^9, 
  3.996107289447588*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"948798e1-a665-3244-9524-87382eeda843"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"heading", "[", "\"\<5. The geometric reading\>\"", "]"}], 
  ";"}]], "Code",
 CellLabel->
  "In[102]:=",ExpressionUUID->"80456438-a909-a644-8d10-07440fe8da0d"],

Cell[BoxData[
 StyleBox["\<\"5. The geometric reading\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.996086526988474*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[102]:=",ExpressionUUID->"9998025d-f43e-5341-a969-06ab4272e114"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5.1 Definition 6.1 and Proposition 6.2",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.9961036094868584`*^9, 3.9961036224792023`*^9}, {3.996103984223297*^9, 
  3.9961040002667694`*^9}, {3.996104068216938*^9, 3.9961041062245865`*^9}, {
  3.9961042680531483`*^9, 3.996104288900133*^9}, {3.9961044708502483`*^9, 
  3.9961044926522923`*^9}, {3.9961048445681915`*^9, 3.9961048691268845`*^9}, {
  3.996105001302889*^9, 3.996105012420292*^9}, {3.9961052578266582`*^9, 
  3.9961052964653606`*^9}, {3.9961053821928616`*^9, 3.9961054149143543`*^9}, {
  3.996106804370739*^9, 3.9961068163071804`*^9}, {3.9961073341036224`*^9, 
  3.996107344814932*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"17daeefa-6275-c944-85e3-363dc6723112"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Delta]", "\[LongEqual]", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["n", "TI"]], "/", 
         SubscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\delta = e_n/e_(n-2)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c4d41739-b7f7-0f49-b8e5-ca1f01513b2e"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Tau]", "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{"(", 
                RowBox[{
                  StyleBox["n", "TI"], "-", "1"}], ")"}]], 
             SubscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{"(", 
                RowBox[{
                  StyleBox["n", "TI"], "-", "2"}], ")"}]], "-", 
             SubscriptBox[
              StyleBox["e", "TI"], 
              StyleBox["n", "TI"]], 
             SubscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{"(", 
                RowBox[{
                  StyleBox["n", "TI"], "-", "3"}], ")"}]]}], ")"}], "/", 
         SubsuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"(", 
            RowBox[{
              StyleBox["n", "TI"], "-", "2"}], ")"}], "2"]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\tau = (e_(n-1) e_(n-2) - e_n e_(n-3))/e_(n-2)^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "944e9e12-a1ae-e040-90b4-5bca42865a6d"],
 " are rational in the principal minors of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "DX", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "83265f6d-c876-6c4d-84db-22113508cb6f"],
 ". They vanish at p and their derivatives along the kernel line are ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-2", 
         StyleBox["a", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "-2a", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "79a51c1c-fbc2-304c-8c15-86bcd8e0ce25"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> "b", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0cc38994-297e-514b-8112-782a03273f20"],
 "."
}], "Text",
 CellChangeTimes->{{3.9961339637406597`*^9, 
  3.9961340117729225`*^9}},ExpressionUUID->"28bcc253-36f0-8f44-98c4-\
6ba368a7b466"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"centralFunctions", "[", 
     RowBox[{"F_List", ",", " ", "vars_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "vars", "]"}]}], ",", " ", "J"}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{
       RowBox[{"J", " ", "=", " ", 
        RowBox[{"D", "[", 
         RowBox[{"F", ",", " ", 
          RowBox[{"{", "vars", "}"}]}], "]"}]}], ";", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"eK", "[", 
            RowBox[{"J", ",", " ", "n"}], "]"}], "/", 
           RowBox[{"eK", "[", 
            RowBox[{"J", ",", " ", 
             RowBox[{"n", " ", "-", " ", "2"}]}], "]"}]}], "]"}], ",", "\n", 
         "    ", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"eK", "[", 
               RowBox[{"J", ",", " ", 
                RowBox[{"n", " ", "-", " ", "1"}]}], "]"}], " ", 
              RowBox[{"eK", "[", 
               RowBox[{"J", ",", " ", 
                RowBox[{"n", " ", "-", " ", "2"}]}], "]"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"eK", "[", 
               RowBox[{"J", ",", " ", "n"}], "]"}], " ", 
              RowBox[{"eK", "[", 
               RowBox[{"J", ",", " ", 
                RowBox[{"n", " ", "-", " ", "3"}]}], "]"}]}]}], ")"}], "/", 
           "\n", "      ", 
           RowBox[{
            RowBox[{"eK", "[", 
             RowBox[{"J", ",", " ", 
              RowBox[{"n", " ", "-", " ", "2"}]}], "]"}], "^", "2"}]}], 
          "]"}]}], "}"}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "del", ",", " ", "tau", ",", " ", "alongLine", ",", " ", "dAtP", ",", 
       " ", "tAtP"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"del", ",", " ", "tau"}], "}"}], " ", "=", " ", 
       RowBox[{"centralFunctions", "[", 
        RowBox[{"Xex", ",", " ", "Vex"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"deltaS", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
        "del"}], "]"}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"tauS", ",", " ", "\"\<  =\>\""}], "}"}], "]"}], ",", " ", 
        "tau"}], "]"}], ";", "\n", "  ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "restrict", " ", "to", " ", "the", " ", "kernel", " ", "line", " ", 
         "first"}], ",", " ", 
        RowBox[{"then", " ", 
         RowBox[{"cancel", ":", " ", 
          RowBox[{
           RowBox[{
           "this", " ", "keeps", " ", "the", " ", "two", "\n", "     ", 
            "one"}], "-", 
           RowBox[{
           "variable", " ", "rational", " ", "functions", " ", "in", " ", 
            "lowest", " ", "terms", " ", "and", " ", "makes", " ", "the", " ",
             "value", "\n", "     ", "at", " ", "p", " ", "a", " ", "plain", " ",
             "substitution", " ", "rather", " ", "than", " ", "a", " ", 
            "limit"}]}]}]}]}], " ", "*)"}], "\n", "  ", 
      RowBox[{"alongLine", " ", "=", " ", 
       RowBox[{"Cancel", "[", 
        RowBox[{"Together", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"del", ",", " ", "tau"}], "}"}], " ", "/.", " ", 
          RowBox[{"Thread", "[", 
           RowBox[{"Vex", " ", "->", " ", 
            RowBox[{"btS", " ", 
             RowBox[{"{", 
              RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}]}], "]"}]}],
          "]"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"dAtP", " ", "=", " ", 
       RowBox[{"Cancel", "[", 
        RowBox[{
         RowBox[{"alongLine", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
         RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"tAtP", " ", "=", " ", 
       RowBox[{"Cancel", "[", 
        RowBox[{
         RowBox[{"alongLine", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
         RowBox[{"btS", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<values at p:\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"dAtP", ",", " ", "tAtP"}], "}"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "deltaS", ",", " ", "\"\<(p + s \>\"", ",", " ", "q0S", ",", 
           " ", "\"\<) =\>\""}], "}"}], "]"}], ",", " ", 
        RowBox[{"Simplify", "@", 
         RowBox[{"alongLine", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", "       ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<     \>\"", ",", " ", "tauS", ",", 
           " ", "\"\<(p + s \>\"", ",", " ", "q0S", ",", " ", "\"\<) =\>\""}],
           "}"}], "]"}], ",", " ", 
        RowBox[{"Simplify", "@", 
         RowBox[{"alongLine", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "deltaS", ",", " ", "\"\<(p) = \>\"", ",", " ", "tauS", ",", 
           " ", "\"\<(p) = 0\>\""}], "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{"isZero", "[", "dAtP", "]"}], " ", "&&", " ", 
         RowBox[{"isZero", "[", "tAtP", "]"}]}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
           " ", "\"\< = -(1/2) \>\"", ",", " ", "DqS", ",", " ", "deltaS"}], 
          "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"alongLine", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", "btS"}], "]"}], " ", 
            "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], ")"}], " ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"Rex", "[", "\"\<a\>\"", "]"}]}]}], "]"}]}], "]"}], ";", 
      "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< = \>\"", ",",
            " ", "DqS", ",", " ", "tauS"}], "}"}], "]"}], ",", "\n", "    ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"alongLine", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", " ", "btS"}], "]"}], " ", 
            "/.", " ", 
            RowBox[{"btS", " ", "->", " ", "0"}]}], ")"}], " ", "-", " ", 
          RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "]"}]}], "]"}]}]}], "]"}],
    ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"u", ",", " ", "v"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"del", ",", " ", "tau", ",", " ", "F", ",", " ", 
      RowBox[{"vars", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", " ", "v"}], "}"}]}]}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"F", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "+", " ", 
         RowBox[{"u", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", " ", "u", " ", "v"}]}], ",", " ", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"u", " ", "v"}], " ", "+", " ", 
         RowBox[{"4", " ", 
          RowBox[{"v", "^", "2"}]}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"del", ",", " ", "tau"}], "}"}], " ", "=", " ", 
      RowBox[{"centralFunctions", "[", 
       RowBox[{"F", ",", " ", "vars"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<for n = 2, \>\"", ",", " ", "deltaS", ",", 
          " ", "\"\< = det DX and \>\"", ",", " ", "tauS", ",", 
          " ", "\"\< = tr DX\>\""}], "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{"del", " ", "-", " ", 
          RowBox[{"Det", "[", 
           RowBox[{"D", "[", 
            RowBox[{"F", ",", " ", 
             RowBox[{"{", "vars", "}"}]}], "]"}], "]"}]}], "]"}], " ", "&&", 
        " ", 
        RowBox[{"isZero", "[", 
         RowBox[{"tau", " ", "-", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"D", "[", 
            RowBox[{"F", ",", " ", 
             RowBox[{"{", "vars", "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[103]:=",ExpressionUUID->"745457ac-6150-a54d-8708-eec184cfa91e"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Delta]\"", "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{
       RowBox[{"6", " ", "x"}], "-", 
       RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"12", " ", 
         SuperscriptBox["x", "3"]}], "-", "y", "+", 
       RowBox[{"3", " ", "x", " ", "y"}], "-", 
       RowBox[{"16", " ", 
         SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"6", " ", "x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"3", " ", "x", " ", "z"}], "-", 
       RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", "z"}], "+", 
       RowBox[{"5", " ", "y", " ", "z"}], "+", 
       RowBox[{"4", " ", "x", " ", "y", " ", "z"}], "+", 
       RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
       SuperscriptBox["z", "2"], "-", 
       RowBox[{"4", " ", "x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]}], 
     RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"2", " ", "z"}]}]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270159016`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"9594c129-bba1-4c42-8f96-49c65b2caa28"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Tau]\"", "\"  =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{"x", "-", 
       RowBox[{"7", " ", 
         SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"18", " ", 
         SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"3", " ", "x", " ", "y"}], "+", 
       RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", "y"}], "-", 
       RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"2", " ", "z"}], "-", 
       RowBox[{"19", " ", "x", " ", "z"}], "-", 
       RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", "z"}], "-", 
       RowBox[{"7", " ", "y", " ", "z"}], "-", 
       RowBox[{"4", " ", "x", " ", "y", " ", "z"}], "+", 
       RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "-", 
       RowBox[{"6", " ", 
         SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", "y", " ", 
         SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", 
         SuperscriptBox["z", "3"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
        RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "x"}], "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], "2"]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527019903*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"8fffe5ef-7023-5347-ba40-0bab3162564a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"values at p:\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527023905*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"fe73c757-2a5d-4f49-91f9-1cd6b6d401e7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Delta]\"", "\"(p + s \"", 
        SubscriptBox["\"q\"", "\"0\""], "\") =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{"2", " ", "btS", " ", 
       RowBox[{"(", 
         RowBox[{"3", "-", 
           RowBox[{"2", " ", "btS"}], "+", 
           RowBox[{"6", " ", 
             SuperscriptBox["btS", "2"]}]}], ")"}]}], 
     RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "btS"}]}]], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", "\"\[Tau]\"", "\"(p + s \"", 
      SubscriptBox["\"q\"", "\"0\""], "\") =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{"btS", "-", 
       RowBox[{"7", " ", 
         SuperscriptBox["btS", "2"]}], "-", 
       RowBox[{"18", " ", 
         SuperscriptBox["btS", "3"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
        RowBox[{"1", "-", 
          RowBox[{"2", " ", "btS"}]}], ")"}], "2"]], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270259037`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"ef09de2a-cccf-e64b-a4e6-9c8a02efb35d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Delta]\"", "\"(p) = \"", "\"\[Tau]\"", "\"(p) = 0\""},
        "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270279045`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"9c84a09c-5262-0c46-bdf8-6b9e1115f9cb"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = -(1/2) \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"\[Delta]\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270309544`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"56821169-d56c-9946-83f7-e4ae57e7b885"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"\[Tau]\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270330086`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"571d10e8-25cb-ee44-9e23-620f2de851fc"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"for n = 2, \"", "\"\[Delta]\"", "\" = det DX and \"", "\"\[Tau]\"", 
        "\" = tr DX\""}, "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270350056`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[103]:=",ExpressionUUID->"985c3230-6f29-2e46-899c-6773dfaa2afb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5.2 Corollary 6.4: the topological type",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7aC1abHe+reONif3gekJFUvWgmidzQu2gOiWc0KH
QLSKY/IJEJ1xz+ASiGZQqrsKog0U6u+B6BOLJ4HpA0z3E78dfesYE8mRBKJr
Yk6mgug7iyPSQHTEFP1yEL0g9HwFiHZQZV8GohM6OVaAaI2PbRtA9AV9960g
OmVz40kQ/eSszBkQbWN6+xGInnJ/ylOwOXqTBL8D6QL+JSIg2mWjpiqI5iju
VQPRf4qtXEG0zRM+LxD9RvtYCIhOcbobAaIl7naz/QDSOVc4OUD0g4DDHiD6
jbCUF4jOuHHZH0SfObgpAEQDADSOsJc=
  "],
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"08eee8a0-af16-2940-8bd9-4fa04e978921"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"topologicalType", "[", 
     RowBox[{
     "F_List", ",", " ", "vars_List", ",", " ", "point_List", ",", " ", 
      "q0_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", 
        RowBox[{"jetData", "[", 
         RowBox[{"F", ",", " ", "vars", ",", " ", "point", ",", " ", "q0"}], 
         "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"-", 
        RowBox[{"Sign", "[", 
         RowBox[{
          RowBox[{"d", "[", "\"\<e2\>\"", "]"}], " ", 
          RowBox[{"d", "[", "\"\<Dn\>\"", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", "\"\<e2\>\"", "]"}], " ", 
             RowBox[{"d", "[", "\"\<Dn1\>\"", "]"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"d", "[", "\"\<e3\>\"", "]"}], " ", 
             RowBox[{"d", "[", "\"\<Dn\>\"", "]"}]}]}], ")"}]}], "]"}]}], 
       "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s1", ",", " ", "s2"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"s1", " ", "=", " ", 
      RowBox[{"topologicalType", "[", 
       RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ";", 
     "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", "\"\<a b =\>\"", "}"}], "]"}], ",", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], " ", 
         RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "]"}], ",", "\n", 
       "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", "\"\<        s from (27) =\>\"", "}"}], "]"}], ",", " ", 
       "s1"}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<(27) returns sign(a b)\>\"", ",", " ", 
       RowBox[{"eq", "[", 
        RowBox[{"s1", ",", " ", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], " ", 
           RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "]"}]}], "]"}]}], "]"}], 
     ";", "\n", "  ", 
     RowBox[{"s2", " ", "=", " ", 
      RowBox[{"topologicalType", "[", 
       RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"5", "/", "3"}], ")"}]}], " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}]}], "]"}]}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<and it is unchanged under \>\"", ",", " ", "q0S", ",", 
          " ", "\"\< -> c \>\"", ",", " ", "q0S", ",", "\n", 
          "      ", "\"\<, c < 0 included\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"eq", "[", 
        RowBox[{"s2", ",", " ", "s1"}], "]"}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->
  "In[107]:=",ExpressionUUID->"6ca2b82e-eadc-a748-bb8c-612cf86542b3"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"a b =\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["3", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        s from (27) =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270606823`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[107]:=",ExpressionUUID->"943f4829-9d7e-ec4b-b6ac-9d775efd7de0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"(27) returns sign(a b)\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527063698*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[107]:=",ExpressionUUID->"c4c30d43-1000-9947-a074-4cd10521891c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"and it is unchanged under \"", 
        SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
        SubscriptBox["\"q\"", "\"0\""], "\", c < 0 included\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527066799*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[107]:=",ExpressionUUID->"03499a30-f8e0-5e4c-bd19-8d75905e6318"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5.3 Remark 6.6: what each identity controls",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7aC1abHe+reONif3gekJFUvWgmidzQu2gOiWc0KH
QLSKY/IJEJ1xz+ASiGZQqrsKog0U6u+B6BOLJ4HpA0z3E78dfesYE8mRBKJr
Yk6mgug7iyPSQHTEFP1yEL0g9HwFiHZQZV8GohM6OVaAaI2PbRtA9AV9960g
OmVz40kQ/eSszBkQbWN6+xGInnJ/ylOwOXqTBL8D6QL+JSIg2mWjpiqI5iju
VQPRf4qtXEG0zRM+LxD9RvtYCIhOcbobAaIl7naz/QDSOVc4OUD0g4DDHiD6
jbCUF4jOuHHZH0SfObgpAERf0J4dDaIVWvJiQDQAjXG5zQ==
  "],
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"56124742-c868-ab42-bbed-9217711b0a7a"],

Cell[TextData[{
 "In the unfolding before rescaling, the equilibrium branch on ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Beta]", "2"], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "\\beta_2 = 0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "67a6584e-5722-814b-be45-6863e3561c9b"],
 " is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Beta]", "1"], "\[LongEqual]", "-", 
         StyleBox["a", "TI"], 
         SubsuperscriptBox["\[Eta]", "1", "2"]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta_1 = -a \\eta_1^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7a00bc22-288e-6943-b350-96b67f3ca89a"],
 ", the saddle-node curve is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[Beta]", "2", "2"], "\[LongEqual]", "4", 
         StyleBox["a", "TI"], 
         SubscriptBox["\[Beta]", "1"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\beta_2^2 = 4 a \\beta_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "033ac469-96cd-c549-a6d6-68a962ecea4d"],
 ", and the Hopf half-line requires ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["b", "TI"], "\[NotEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "b \\neq 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "168c7e2d-46d3-8a49-9a62-8e6155c6df9f"],
 "."
}], "Text",
 CellChangeTimes->{{3.9961075027982388`*^9, 3.9961075395598354`*^9}, {
  3.996133883456335*^9, 
  3.996133951457306*^9}},ExpressionUUID->"4726d238-51d8-0e4a-8cf6-\
3d5c6e7076f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "et1", ",", " ", "et2", ",", " ", "bt1", ",", " ", "bt2", ",", " ", "aa", ",",
     " ", "bb"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Fu", ",", " ", "Jc", ",", " ", "tr", ",", " ", "det", ",", " ", "sn", ",",
       " ", "branch"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"Fu", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"et2", ",", " ", 
        RowBox[{"bt1", " ", "+", " ", 
         RowBox[{"bt2", " ", "et1"}], " ", "+", " ", 
         RowBox[{"aa", " ", 
          RowBox[{"et1", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"bb", " ", "et1", " ", "et2"}]}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"Jc", " ", "=", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Fu", ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"et1", ",", " ", "et2"}], "}"}], "}"}]}], "]"}], " ", "/.",
        " ", 
       RowBox[{"et2", " ", "->", " ", "0"}]}]}], ";", "\n", "  ", 
     RowBox[{"tr", " ", "=", " ", 
      RowBox[{"Simplify", "@", 
       RowBox[{"Tr", "[", "Jc", "]"}]}]}], ";", " ", 
     RowBox[{"det", " ", "=", " ", 
      RowBox[{"Simplify", "@", 
       RowBox[{"Det", "[", "Jc", "]"}]}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"sb", "[", 
           RowBox[{"\"\<J\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"MatrixForm", "[", "Jc", "]"}], ",", "\n", 
       "       ", "\"\<     tr =\>\"", ",", " ", "tr", ",", 
       " ", "\"\<     det =\>\"", ",", " ", "det"}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<tr \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<J\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\< = \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
          " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Eta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          "\n", "      ", "\"\< and det \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<J\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\< = -(\>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<2\>\""}], "]"}], ",", 
          " ", "\"\< + 2\>\"", ",", "\n", "      ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
          " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Eta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\<)\>\""}], "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{"tr", " ", "-", " ", 
          RowBox[{"bb", " ", "et1"}]}], "]"}], " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{"det", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"bt2", " ", "+", " ", 
            RowBox[{"2", " ", "aa", " ", "et1"}]}], ")"}]}], "]"}]}]}], "]"}],
      ";", "\n", "  ", 
     RowBox[{"branch", " ", "=", " ", 
      RowBox[{"bt1", " ", "/.", " ", 
       RowBox[{"First", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bt1", " ", "+", " ", 
              RowBox[{"bt2", " ", "et1"}], " ", "+", " ", 
              RowBox[{"aa", " ", 
               RowBox[{"et1", "^", "2"}]}]}], " ", "/.", " ", 
             RowBox[{"bt2", " ", "->", " ", "0"}]}], ")"}], " ", "==", " ", 
           "0"}], ",", " ", "bt1"}], "]"}]}]}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(i) the branch on \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<2\>\""}], "]"}], ",", 
          " ", "\"\< = 0:  \>\"", ",", "\n", "      ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", "branch", ",", "\n", 
       "    ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", "\"\<     curvature =\>\"", "}"}], "]"}], ",", " ", 
       RowBox[{"D", "[", 
        RowBox[{"branch", ",", " ", 
         RowBox[{"{", 
          RowBox[{"et1", ",", " ", "2"}], "}"}]}], "]"}]}], "]"}], ";", "\n", 
     "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(i) \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\< = -\>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
          "\n", "      ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Eta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\<\.b2, of curvature -2\>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{"branch", " ", "+", " ", 
          RowBox[{"aa", " ", 
           RowBox[{"et1", "^", "2"}]}]}], "]"}], " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"branch", ",", " ", 
            RowBox[{"{", 
             RowBox[{"et1", ",", " ", "2"}], "}"}]}], "]"}], " ", "+", " ", 
          RowBox[{"2", " ", "aa"}]}], "]"}]}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"sn", " ", "=", " ", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"det", " ", "==", " ", "0"}], ",", " ", 
           RowBox[{
            RowBox[{"bt1", " ", "+", " ", 
             RowBox[{"bt2", " ", "et1"}], " ", "+", " ", 
             RowBox[{"aa", " ", 
              RowBox[{"et1", "^", "2"}]}]}], " ", "==", " ", "0"}]}], "}"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"bt1", ",", " ", "bt2"}], "}"}]}], "]"}]}]}], ";", "\n", 
     "  ", 
     RowBox[{"show", "[", 
      RowBox[{"\"\<(ii) the saddle-node curve:\>\"", ",", " ", "sn"}], "]"}], 
     ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(ii) \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<2\>\""}], "]"}], ",", 
          " ", "\"\<\.b2 = 4\>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
          "\n", "      ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\<, a nondegenerate cusp iff \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< != 0\>\""}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bt2", "^", "2"}], " ", "-", " ", 
           RowBox[{"4", " ", "aa", " ", "bt1"}]}], ")"}], " ", "/.", " ", 
         "sn"}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(iii) tr \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<J\>\"", ",", " ", "\"\<c\>\""}], "]"}], ",", 
          " ", "\"\< = 0 forces \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<\[Eta]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          "\n", "      ", "\"\< = 0 exactly when \>\"", ",", " ", 
          RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< != 0\>\""}], 
         "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"Reduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"bb", " ", "et1"}], " ", "==", " ", "0"}], " ", "&&", " ", 
           RowBox[{"bb", " ", "!=", " ", "0"}]}], ",", " ", "et1"}], "]"}], 
        " ", "===", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bb", " ", "!=", " ", "0"}], " ", "&&", " ", 
          RowBox[{"et1", " ", "==", " ", "0"}]}], ")"}]}]}], "]"}]}]}], "]"}],
   ";"}]}], "Code",
 CellLabel->
  "In[109]:=",ExpressionUUID->"cb8266f6-a247-7e41-be58-576c9d11a955"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"J\"", "\"c\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {
          RowBox[{"bt2", "+", 
            RowBox[{"2", " ", "aa", " ", "et1"}]}], 
          RowBox[{"bb", " ", "et1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1,
         RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]",
        ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False], 
   StyleBox["\"     tr =\"", 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"bb", " ", "et1"}], 12, StripOnInput -> False], 
   StyleBox["\"     det =\"", 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "bt2"}], "-", 
      RowBox[{"2", " ", "aa", " ", "et1"}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527093254*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"5813b933-ba96-ad45-885f-3186420a5c1e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"tr \"", 
        SubscriptBox["\"J\"", "\"c\""], "\" = \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" \"", 
        SubscriptBox["\"\[Eta]\"", "\"1\""], "\" and det \"", 
        SubscriptBox["\"J\"", "\"c\""], "\" = -(\"", 
        SubscriptBox["\"\[Beta]\"", "\"2\""], "\" + 2\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
        SubscriptBox["\"\[Eta]\"", "\"1\""], "\")\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865270984135`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"b834b32a-f9c0-f04e-b82e-ed38412bb9b5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(i) the branch on \"", 
        SubscriptBox["\"\[Beta]\"", "\"2\""], "\" = 0:  \"", 
        SubscriptBox["\"\[Beta]\"", "\"1\""], "\" =\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "aa"}], " ", 
      SuperscriptBox["et1", "2"]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     curvature =\""}, "RowDefault"], 12, StripOnInput -> 
    False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "2"}], " ", "aa"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271189365`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"17e2144f-1e74-404c-8e12-a6ec800d89a9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(i) \"", 
        SubscriptBox["\"\[Beta]\"", "\"1\""], "\" = -\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
        SubscriptBox["\"\[Eta]\"", "\"1\""], "\"\.b2, of curvature -2\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.99608652712204*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"3c9d3598-8153-6f4d-803c-c9aca874d8c8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"(ii) the saddle-node curve:\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"bt1", "\[Rule]", 
          RowBox[{"aa", " ", 
            SuperscriptBox["et1", "2"]}]}], ",", 
        RowBox[{"bt2", "\[Rule]", 
          RowBox[{
            RowBox[{"-", "2"}], " ", "aa", " ", "et1"}]}]}], "}"}], 12, 
    StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271250973`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"ff18470d-1fe2-bc4b-831a-6f40e64f304c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(ii) \"", 
        SubscriptBox["\"\[Beta]\"", "\"2\""], "\"\.b2 = 4\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
        SubscriptBox["\"\[Beta]\"", "\"1\""], 
        "\", a nondegenerate cusp iff \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" != 0\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271272106`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"82f3f1d9-9bf4-784a-94e3-c02392ab7ba4"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"(iii) tr \"", 
        SubscriptBox["\"J\"", "\"c\""], "\" = 0 forces \"", 
        SubscriptBox["\"\[Eta]\"", "\"1\""], "\" = 0 exactly when \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" != 0\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271291084`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"e12bb744-4fb5-4946-82ed-ea5365d36d92"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6. Section 7 of the paper: what does not transfer to \
a Hopf point",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}, {3.9961072686101913`*^9, 
  3.996107289447588*^9}, {3.9961076383676376`*^9, 3.9961076690916214`*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"a6bd4ccc-d97b-1546-9961-2b20c99bdf1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"heading", "[", "\"\<6. The Hopf point\>\"", "]"}], ";"}]], "Code",
 CellLabel->
  "In[111]:=",ExpressionUUID->"116f8ec5-5402-b944-a17a-b3c7be02f037"],

Cell[BoxData[
 StyleBox["\<\"6. The Hopf point\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.996086527151119*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[111]:=",ExpressionUUID->"fc087a8d-a8f7-ae42-8a4e-df78001bfca6"]
}, Open  ]],

Cell["\<\
The obstruction proved in the paper is one of order, not of structure. Two \
fields with the same 2-jet and different first Lyapunov quantity settle the \
first point; the second-order identity (32) settles the second, by exhibiting \
the resolvent-quadratic term inside the second jet of the characteristic \
polynomial.\
\>", "Text",ExpressionUUID->"c0318e5b-8c53-564c-88c7-81373eae1cf7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y", ",", " ", "gg"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P", ",", " ", "Q", ",", " ", "L"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"P", " ", "=", " ", "0"}], ";", " ", 
      RowBox[{"Q", " ", "=", " ", 
       RowBox[{"gg", " ", 
        RowBox[{"x", "^", "2"}], " ", "y"}]}], ";", "\n", "  ", 
      RowBox[{"L", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "16"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"P", ",", " ", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "3"}], "}"}]}], "]"}], " ", "+", " ", 
          RowBox[{"D", "[", 
           RowBox[{"P", ",", " ", "x", ",", " ", 
            RowBox[{"{", 
             RowBox[{"y", ",", " ", "2"}], "}"}]}], "]"}], " ", "+", "\n", 
          "      ", 
          RowBox[{"D", "[", 
           RowBox[{"Q", ",", " ", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "2"}], "}"}], ",", " ", "y"}], "]"}], " ",
           "+", " ", 
          RowBox[{"D", "[", 
           RowBox[{"Q", ",", " ", 
            RowBox[{"{", 
             RowBox[{"y", ",", " ", "3"}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<for x' = -y, y' = x + g x\.b2 y  the first Lyapunov \
quantity is\>\"", ",", "\n", "    ", 
        RowBox[{"Simplify", "[", "L", "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Proposition 7.1: same 2-jet, \>\"", ",", " ", 
           RowBox[{"sb", "[", 
            RowBox[{"\"\<\[ScriptL]\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",",
            "\n", "      ", "\"\< proportional to g\>\""}], "}"}], "]"}], ",",
         "\n", "    ", 
        RowBox[{
         RowBox[{"isZero", "[", 
          RowBox[{"L", " ", "-", " ", 
           RowBox[{"gg", "/", "8"}]}], "]"}], " ", "&&", " ", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "gg"}], "]"}]}]}], 
       "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", " ", "N4", ",", " ", "M", ",", " ", "K", ",", " ", "lhs", ",", 
      " ", "rhs", ",", " ", 
      RowBox[{"n", " ", "=", " ", "4"}]}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"SeedRandom", "[", "61", "]"}], ";", "\n", "  ", 
     RowBox[{"A", " ", "=", " ", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"N4", " ", "=", " ", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "n"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"M", " ", "=", " ", 
      RowBox[{
       RowBox[{"btLam", " ", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], " ", "-", " ", "A"}]}], ";",
      "\n", "  ", 
     RowBox[{"K", " ", "=", " ", 
      RowBox[{
       RowBox[{"Inverse", "[", "M", "]"}], " ", ".", " ", "N4"}]}], ";", "\n",
      "  ", 
     RowBox[{"lhs", " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"M", " ", "-", " ", 
            RowBox[{"tt", " ", "N4"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"tt", ",", " ", "2"}], "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"tt", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rhs", " ", "=", " ", 
      RowBox[{"Expand", "@", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"Det", "[", "M", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Tr", "[", "K", "]"}], ")"}], "^", "2"}], " ", "-", " ", 
           RowBox[{"Tr", "[", 
            RowBox[{"K", " ", ".", " ", "K"}], "]"}]}], ")"}]}], "]"}]}]}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<(32): the second jet of \[Chi] contains det(M)[(tr K)\
\.b2 - tr K\.b2], K = M\>\"", ",", "\n", "      ", 
          RowBox[{"Superscript", "[", 
           RowBox[{"\"\<\>\"", ",", " ", "\"\<-1\>\""}], "]"}], ",", 
          " ", "\"\<N\>\""}], "}"}], "]"}], ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{"lhs", " ", "-", " ", "rhs"}], "]"}]}], "]"}], ";", "\n", 
     "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<so a scalar invariant does see an ordered composition \
mediated by the resolvent\>\"", ",", "\n", "    ", 
       RowBox[{"!", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{"Expand", "@", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"Det", "[", "M", "]"}], " ", 
            RowBox[{"Tr", "[", 
             RowBox[{"K", " ", ".", " ", "K"}], "]"}]}], "]"}]}], "]"}]}]}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[112]:=",ExpressionUUID->"339d0fc8-3f64-b742-adda-23a7d07c86b7"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"for x' = -y, y' = x + g x\.b2 y  the first Lyapunov quantity is\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox["gg", "8"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527180109*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[112]:=",ExpressionUUID->"2935dcea-2ab9-5b46-8fab-f84ca6bfdaec"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Proposition 7.1: same 2-jet, \"", 
        SubscriptBox["\"\[ScriptL]\"", "\"1\""], "\" proportional to g\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271831036`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[112]:=",ExpressionUUID->"e2d0e998-6043-324a-8df0-b78030050ec5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"(32): the second jet of \[Chi] contains det(M)[(tr K)\.b2 - tr \
K\.b2], K = M\"", 
        TemplateBox[{"\"\"", "\"-1\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\"N\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865271861057`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[112]:=",ExpressionUUID->"1f8798c6-7221-6046-b4ff-962e88b3a0e2"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"so a scalar invariant does see an ordered composition mediated by the \
resolvent\"", "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865272102394`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[112]:=",ExpressionUUID->"b68acc63-4890-5d4e-b85d-6bb1b565598c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7. Section 9 of the paper: the examples",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}, {3.9961072686101913`*^9, 
  3.996107289447588*^9}, {3.9961076383676376`*^9, 3.9961076690916214`*^9}, {
  3.9961322117195816`*^9, 3.9961322233252487`*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"943984e0-4176-fc4b-ac13-c4c4ff987fd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"heading", "[", "\"\<7. The examples of the paper\>\"", "]"}], 
  ";"}]], "Code",
 CellLabel->
  "In[115]:=",ExpressionUUID->"3f60484f-12fb-4d42-921c-a23f72794a6c"],

Cell[BoxData[
 StyleBox["\<\"7. The examples of the paper\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.996086527217802*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[115]:=",ExpressionUUID->"94110944-a4e0-9b4e-81b5-267a5a6e5af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7.1 The worked instance",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ7aC1abHe+reONif3gekJFUvWgmidzQu2gOiWc0KH
QLSKY/IJEJ1xz+ASiGZQqrsKog0U6u+B6BOLJ4HpA0z3E78dfesYE8mRBKJr
Yk6mgug7iyPSQHTEFP1yEL0g9HwFiHZQZV8GohM6OVaAaI2PbRtA9AV9960g
OmVz40kQ/eSszBkQbWN6+xGInnJ/ylOwOXqTBL8D6QL+JSIg2mWjpiqI5iju
VQPRf4qtXEG0zRM+LxD9RvtYCIhOcbobAaIl7naz/QDSOVc4OUD0g4DDHiD6
jbCUF4jOuHHZH0SfObgpAERf0J4dDaIVWvJiQPSewpmlLMeA7lv6qQxEAwB5
UsLq
  "],
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 
   0.9490196078431372],ExpressionUUID->"0f890153-55ff-2549-922a-2805927dcfca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", "\"\<J =\>\"", "}"}], "]"}], ",", " ", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"Xex", ",", " ", 
        RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
      RowBox[{"Thread", "[", 
       RowBox[{"Vex", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xex", ",", " ", 
          RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vex", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "1"}], "]"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", 
       RowBox[{"eS", "[", "\"\<2\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xex", ",", " ", 
          RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vex", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "2"}], "]"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", 
       RowBox[{"eS", "[", "\"\<3\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xex", ",", " ", 
          RowBox[{"{", "Vex", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vex", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "3"}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Section 9.2: (a,b) = (3,1)\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"eq", "[", 
      RowBox[{
       RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", "3"}], "]"}], " ", "&&",
      " ", 
     RowBox[{"eq", "[", 
      RowBox[{
       RowBox[{"Rex", "[", "\"\<b\>\"", "]"}], ",", " ", "1"}], "]"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Section 9.2: the bilinear formula agrees\>\"", ",", "\n", 
    "   ", 
    RowBox[{"same", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rex", "[", "\"\<a\>\"", "]"}], ",", " ", 
        RowBox[{"Rex", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", "\n", "     ", 
      RowBox[{"kuznetsovAB", "[", 
       RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Section 9.2: the generating identity holds\>\"", ",", "\n", 
    "   ", 
    RowBox[{"generatingIdentityQ", "[", 
     RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Section 9.2: s = +1\>\"", ",", "\n", "   ", 
    RowBox[{"eq", "[", 
     RowBox[{
      RowBox[{"topologicalType", "[", 
       RowBox[{"Xex", ",", " ", "Vex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}], ",", 
      " ", "1"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<Section 9.2: \>\"", ",", " ", "DqS", ",", " ", 
       RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\< = 2 = \>\"", ",",
        " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< + 1\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"eq", "[", 
      RowBox[{
       RowBox[{"Rex", "[", "\"\<D e[1]\>\"", "]"}], ",", " ", "2"}], "]"}], 
     " ", "&&", " ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Rex", "[", "\"\<D e[1]\>\"", "]"}], " ", "-", " ", 
       RowBox[{"Rex", "[", "\"\<b\>\"", "]"}], " ", "-", " ", "1"}], 
      "]"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[116]:=",ExpressionUUID->"e3b021e3-27d7-7644-a73c-2be7b25787c4"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"J =\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1", "0"}, {"0", "0", "0"}, {"0", "0", 
          RowBox[{"-", "1"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
       ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865272527046`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"5be725ff-5271-3749-ba0b-b264f879dd00"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"e\"", "\"1\""], "\"(s) =\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "btS"}]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      SubscriptBox["\"e\"", "\"2\""], "\"(s) =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "btS"}], " ", 
      RowBox[{"(", 
        RowBox[{"7", "+", 
          RowBox[{"3", " ", "btS"}]}], ")"}]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      SubscriptBox["\"e\"", "\"3\""], "\"(s) =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"2", " ", "btS", " ", 
      RowBox[{"(", 
        RowBox[{"3", "-", 
          RowBox[{"2", " ", "btS"}], "+", 
          RowBox[{"6", " ", 
            SuperscriptBox["btS", "2"]}]}], ")"}]}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865272558136`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"10d18b38-3c94-a146-83d5-ff4adb6e8232"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["3", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527259697*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"533f4a35-a59b-874a-80c1-c42133704a4d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Section 9.2: (a,b) = (3,1)\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865272607937`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"74d218da-8c59-104d-89c0-1cd47d5b8e5e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Section 9.2: the bilinear formula agrees\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527264799*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"87d91cdc-2b1f-0e4e-89b0-d3049b35e272"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Section 9.2: the generating identity holds\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865272658043`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"9a4e1459-c9ba-5f44-af33-822e4195a017"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Section 9.2: s = +1\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527267702*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"bbc7d82c-596f-4948-89f4-cf11dd3cd6b8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Section 9.2: \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"1\""], "\" = 2 = \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], "\" + 1\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527269701*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[116]:=",ExpressionUUID->"bfb84174-4713-224e-821b-c926a754374a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8. An independent test: a parameter-dependent system \
from the literature",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}, {3.9961072686101913`*^9, 
  3.996107289447588*^9}, {3.9961076383676376`*^9, 3.9961076690916214`*^9}, {
  3.9961322117195816`*^9, 3.9961322233252487`*^9}, {3.9961323013452873`*^9, 
  3.996132310221796*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"00231dee-31f4-fc48-afd2-636e554da970"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "heading", "[", "\"\<8. A parameter-dependent test from the literature\>\"",
    "]"}], ";"}]], "Code",
 CellLabel->
  "In[124]:=",ExpressionUUID->"f28b0433-f2b5-4c47-864d-b5ba296a8ebb"],

Cell[BoxData[
 StyleBox["\<\"8. A parameter-dependent test from the literature\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0.09, 0.16, 0.3],
  FrontFaceColor->RGBColor[0.09, 0.16, 0.3],
  BackFaceColor->RGBColor[0.09, 0.16, 0.3],
  GraphicsColor->RGBColor[0.09, 0.16, 0.3],
  FontFamily->"Times",
  FontSize->13.5,
  FontWeight->Bold,
  FontColor->RGBColor[0.09, 0.16, 0.3]]], "Print",
 CellChangeTimes->{3.9960865272907505`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[124]:=",ExpressionUUID->"a586a0d8-cd39-8444-86cd-b73bdb98ef92"]
}, Open  ]],

Cell["\<\
F. S. Dias and L. F. Mello, Analysis of a quadratic system obtained from a \
scalar third order differential equation, Electron. J. Differential Equations \
2010, No. 161, 1-25. Their Theorem 4.16 establishes a Bogdanov-Takens \
bifurcation for the three-dimensional quadratic system\
\>", "Text",ExpressionUUID->"fba0c07d-8f44-6a48-87e7-0b05ee0a9f0e"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["x", "TI"], "\[Prime]"], "\[LongEqual]", 
        StyleBox["y", "TI"], ",", 
        SuperscriptBox[
         StyleBox["y", "TI"], "\[Prime]"], "\[LongEqual]", 
        StyleBox["z", "TI"], ",", 
        SuperscriptBox[
         StyleBox["z", "TI"], "\[Prime]"], "\[LongEqual]", "-", 
        RowBox[{"[", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["a", "TI"], "1"], 
                StyleBox["x", "TI"], "+", 
                SubscriptBox[
                 StyleBox["a", "TI"], "0"]}], ")"}], 
            StyleBox["z", "TI"], "+", 
            RowBox[{"(", 
              RowBox[{
                SubscriptBox[
                 StyleBox["b", "TI"], "1"], 
                StyleBox["x", "TI"], "+", 
                SubscriptBox[
                 StyleBox["b", "TI"], "0"]}], ")"}], 
            StyleBox["y", "TI"], "+", 
            SuperscriptBox[
             StyleBox["x", "TI"], "2"], "+", 
            SubscriptBox[
             StyleBox["c", "TI"], "0"]}], "]"}]}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "x' = y,  y' = z,  z' = -[(a_1 x + a_0) z + (b_1 x + b_0) y + x^2 + c_0]",
     "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"2f6a0e2b-240e-c44b-b844-77cc7168d30c"]], \
"Text",
 CellChangeTimes->{{3.9961335747666264`*^9, 
  3.9961335923269176`*^9}},ExpressionUUID->"dd000dcb-b77a-4248-a5ce-\
07743e5972e9"],

Cell[TextData[{
 "at the origin, for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["b", "TI"], "0"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["c", "TI"], "0"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "b_0 = c_0 = 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b4dd1174-cd61-9e41-978e-1f00f48cc568"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["a", "TI"], "0"], "\[NotEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "a_0 \\neq 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a8c46e74-2236-4848-aa94-6aa23884bfe9"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["b", "TI"], "1"], "\[NotEqual]", "2", "/", 
         SubscriptBox[
          StyleBox["a", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "b_1 \\neq 2/a_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a1129ea8-c840-674a-bf87-ca2a6e2c3cbd"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["a", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "a_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "530fdabe-16a6-354e-bd7e-c011c508df00"],
 " arbitrary, and it reports ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", "-1", "/", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], "0", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "a = -1/a_0^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6260ea8f-ed16-c14c-970a-a25dbf056f8f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["b", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"2", "-", 
             SubscriptBox[
              StyleBox["a", "TI"], "0"], 
             SubscriptBox[
              StyleBox["b", "TI"], "1"]}], ")"}], "/", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], "0", "3"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "b = (2 - a_0 b_1)/a_0^3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "31b540c7-6933-e244-bf33-a4183705e9c1"],
 " with the chain ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "0"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", "/", 
             SubscriptBox[
              StyleBox["a", "TI"], "0"], ",", "0", ",", "0"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> "q_0 = (1/a_0, 0, 0)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "450994e0-5be7-da4e-abbf-c4b897000dc7"],
 ". This is the acid test: four symbolic parameters, a genuine transverse \
block, and published reference values obtained by a completely different \
method."
}], "Text",
 CellChangeTimes->{{3.996133612783722*^9, 
  3.9961337391399956`*^9}},ExpressionUUID->"02146a80-0d69-9a42-9742-\
4007823b3086"],

Cell[TextData[{
 "Note that their ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["q", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "q_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3a99aff2-e5b7-ed4f-866d-c6c45a0c96d4"],
 " is not normalized. Since ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"]}], ")"}], "\[Rule]", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["c", "TI"], 
             StyleBox["a", "TI"], ",", 
             StyleBox["c", "TI"], 
             StyleBox["b", "TI"]}], ")"}]}], TraditionalForm], "errors" -> {},
      "input" -> "(a,b) \\rightarrow (c a, c b)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e1a7e781-d13d-104f-903c-5717945edc81"],
 " under ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "0"], "\[Rule]", 
         StyleBox["c", "TI"], 
         SubscriptBox[
          StyleBox["q", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "q_0 \\rightarrow c q_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9a99bda7-1c2c-c746-bf41-c7201b8227fc"],
 ", the values computed with the normalized generator ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "0"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "q_0 = (1,0,0)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fe54e557-fc41-2a46-acae-70133d2e6a04"],
 " must be exactly ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["a", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "a_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6fa33e72-a28e-8b41-8343-9db6c5bb4576"],
 " times theirs. Both are checked."
}], "Text",
 CellChangeTimes->{{3.996133746918745*^9, 3.9961337622929764`*^9}, {
  3.996133822018694*^9, 
  3.9961338549836617`*^9}},ExpressionUUID->"dca8eceb-64ca-fb48-a6e1-\
6bee6fd4e426"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "z", ",", " ", "a0", ",", " ", "a1", ",", 
    " ", "b1"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xdm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", "z", ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", " ", "x"}], " ", "+", " ", "a0"}], ")"}], " ", "z"}],
         " ", "+", " ", 
        RowBox[{"b1", " ", "x", " ", "y"}], " ", "+", " ", 
        RowBox[{"x", "^", "2"}]}], ")"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Vdm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "y", ",", " ", "z"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J0dm", " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Xdm", ",", " ", 
       RowBox[{"{", "Vdm", "}"}]}], "]"}], " ", "/.", " ", 
     RowBox[{"Thread", "[", 
      RowBox[{"Vdm", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<J(0) =\>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", "J0dm", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \[Chi](\>\"", ",", " ", "lamS", ",", 
       " ", "\"\<) =\>\""}], "}"}], "]"}], ",", "\n", "     ", 
    RowBox[{"Factor", "@", 
     RowBox[{"btChi", "[", 
      RowBox[{"J0dm", ",", " ", "btLam"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<the origin is an equilibrium and (BT_0) holds for a0 != \
0\>\"", ",", "\n", "   ", 
     RowBox[{
      RowBox[{"isZeroVec", "[", 
       RowBox[{"Xdm", " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vdm", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], 
       "]"}], " ", "&&", "\n", "     ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", "J0dm", "]"}], " ", "===", " ", "2"}], " ", 
      "&&", " ", 
      RowBox[{
       RowBox[{"eK", "[", 
        RowBox[{"J0dm", ",", " ", "2"}], "]"}], " ", "===", " ", "0"}], " ", "&&",
       "\n", "     ", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"eK", "[", 
         RowBox[{"J0dm", ",", " ", "1"}], "]"}], "]"}], " ", "===", " ", 
       RowBox[{"-", "a0"}]}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Rdm", " ", "=", " ", 
   RowBox[{"theoremBT", "[", 
    RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xdm", ",", " ", 
          RowBox[{"{", "Vdm", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vdm", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "1"}], "]"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", 
       RowBox[{"eS", "[", "\"\<2\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xdm", ",", " ", 
          RowBox[{"{", "Vdm", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vdm", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "2"}], "]"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", 
       RowBox[{"eS", "[", "\"\<3\>\"", "]"}], ",", " ", "\"\<(s) =\>\""}], 
      "}"}], "]"}], ",", "\n", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"eK", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Xdm", ",", " ", 
          RowBox[{"{", "Vdm", "}"}]}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Vdm", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"btS", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ",",
        " ", "3"}], "]"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<with \>\"", ",", " ", "q0S", ",", 
        " ", "\"\< = (1,0,0):    \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], ",", "\n", "     ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<     \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Factor", "@", 
      RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}]}]}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "chains", " ", "used", " ", "by", " ", "Dias", " ", "and", " ",
     "Mello"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"q0dm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "a0"}], ",", " ", "0", ",", " ", "0"}], "}"}]}], ";", 
  " ", 
  RowBox[{"q1dm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", 
     RowBox[{"1", "/", "a0"}], ",", " ", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p0dm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"a0", ",", " ", "0", ",", " ", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "a0"}]}], "}"}]}], ";", " ", 
  RowBox[{"p1dm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "a0", ",", " ", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<their chains satisfy the defining relations\>\"", ",", "\n", 
     "   ", 
     RowBox[{
      RowBox[{"isZeroVec", "[", 
       RowBox[{"J0dm", " ", ".", " ", "q0dm"}], "]"}], " ", "&&", " ", 
      RowBox[{"isZeroVec", "[", 
       RowBox[{
        RowBox[{"J0dm", " ", ".", " ", "q1dm"}], " ", "-", " ", "q0dm"}], 
       "]"}], " ", "&&", "\n", "     ", 
      RowBox[{"isZeroVec", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "J0dm", "]"}], " ", ".", " ", "p1dm"}], 
       "]"}], " ", "&&", "\n", "     ", 
      RowBox[{"isZeroVec", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "J0dm", "]"}], " ", ".", " ", "p0dm"}], 
        " ", "-", " ", "p1dm"}], "]"}], " ", "&&", "\n", "     ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"q0dm", " ", ".", " ", "p0dm"}], " ", "-", " ", "1"}], "]"}], 
      " ", "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"q1dm", " ", ".", " ", "p1dm"}], " ", "-", " ", "1"}], "]"}], 
      " ", "&&", "\n", "     ", 
      RowBox[{"isZero", "[", 
       RowBox[{"q0dm", " ", ".", " ", "p1dm"}], "]"}], " ", "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{"q1dm", " ", ".", " ", "p0dm"}], "]"}]}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"Rdm2", " ", "=", " ", 
   RowBox[{"theoremBT", "[", 
    RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "q0dm"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<with their \>\"", ",", " ", "q0S", ",", 
        " ", "\"\<:    \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}], ",", "\n", "     ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<     \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Factor", "@", 
      RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Theorem 4.1 reproduces the published a = -1/a0^2\>\"", ",", 
    "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}], " ", "+", " ", 
      RowBox[{"1", "/", 
       RowBox[{"a0", "^", "2"}]}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<Theorem 4.1 reproduces the published b = (2 - a0 b1)/a0^3\>\"",
     ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"a0", " ", "b1"}]}], ")"}], "/", 
       RowBox[{"a0", "^", "3"}]}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{
     "{", "\"\<and the bilinear formula returns the same, with their chains\>\
\"", "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"same", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}], ",", " ", 
        RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", "\n", "     ", 
      RowBox[{"kuznetsovABchains", "[", 
       RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "q0dm",
         ",", " ", "q1dm", ",", " ", "p0dm", ",", " ", "p1dm"}], "]"}]}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{
      "{", "\"\<covariance: the normalized generator gives a0 times \
theirs\>\"", "}"}], "]"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], " ", "-", " ", 
        RowBox[{"a0", " ", 
         RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}]}]}], "]"}], " ", "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
        RowBox[{"a0", " ", 
         RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}]}]}], "]"}]}]}], "]"}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
   "note", "[", "\"\<why the factor is a0 and not a0^2: the whole adapted \
frame moves\>\"", "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"q0", " ", "->", " ", 
     RowBox[{
      RowBox[{"c", " ", "q0", " ", "forces", " ", "q1"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"c", " ", "q1", " ", "and", " ", "therefore", " ", "p0"}], " ",
        "->", " ", 
       RowBox[{"p0", "/", "c"}]}]}]}], ",", " ", 
    RowBox[{"p1", " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "/", 
        RowBox[{"c", ".", "\n", "   ", "The"}]}], " ", "expressions", " ", 
       RowBox[{"(", "2", ")"}], " ", "are", " ", "homogeneous", " ", "of", " ",
        "degree", " ", "two", " ", "in", " ", "the", " ", 
       RowBox[{"q", "'"}], "s", " ", "and", " ", "of", "\n", "   ", 
       "degree"}], " ", "-", 
      RowBox[{"1", " ", "in", " ", "the", " ", 
       RowBox[{"p", "'"}], "s"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"so", " ", "of", " ", "total", " ", "degree", " ", "2"}], " ", "-",
       " ", "1"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"1", " ", "in", " ", 
       RowBox[{"c", ".", "  ", "Here"}], " ", "c"}], " ", "=", " ", "a0"}]}], 
    ",", "\n", "   ", 
    RowBox[{
    "and", " ", "the", " ", "four", " ", "rescaled", " ", "vectors", " ", 
     "are", " ", "exhibited", " ", "and", " ", 
     RowBox[{"tested", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", " ", "=", " ", "a0"}], ",", " ", "Q0", ",", " ", "Q1", ",",
       " ", "P0", ",", " ", "P1"}], "}"}], ",", "\n", "  ", 
    RowBox[{
     RowBox[{"Q0", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"c", " ", "q0dm"}], "]"}]}], ";", " ", 
     RowBox[{"Q1", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"c", " ", "q1dm"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"P0", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"p0dm", "/", "c"}], "]"}]}], ";", " ", 
     RowBox[{"P1", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"p1dm", "/", "c"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<rescaled frame:  \>\"", ",", " ", "q0S", ",", 
          " ", "\"\<' =\>\""}], "}"}], "]"}], ",", " ", "Q0", ",", "\n", 
       "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<   \>\"", ",", " ", "q1S", ",", " ", "\"\<' =\>\""}], 
         "}"}], "]"}], ",", " ", "Q1", ",", "\n", "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<   \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<p\>\"", ",", " ", "\"\<0\>\""}], "]"}], ",", 
          " ", "\"\<' =\>\""}], "}"}], "]"}], ",", " ", "P0", ",", "\n", 
       "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<   \>\"", ",", " ", 
          RowBox[{"sb", "[", 
           RowBox[{"\"\<p\>\"", ",", " ", "\"\<1\>\""}], "]"}], ",", 
          " ", "\"\<' =\>\""}], "}"}], "]"}], ",", " ", "P1"}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the rescaled frame is exactly \
{(1,0,0),(0,1,0),(1,0,-1/a0^2),(0,1,1/a0)}\>\"", ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZeroVec", "[", 
         RowBox[{"Q0", " ", "-", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}], " ", "&&",
         " ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{"Q1", " ", "-", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}]}], "]"}], " ", "&&",
         "\n", "      ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{"P0", " ", "-", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0", ",", " ", 
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"a0", "^", "2"}]}]}], "}"}]}], "]"}], " ", "&&", " ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{"P1", " ", "-", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1", ",", " ", 
            RowBox[{"1", "/", "a0"}]}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
     "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<it still satisfies the chain relations and the \
biorthogonality (9)\>\"", ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZeroVec", "[", 
         RowBox[{"J0dm", " ", ".", " ", "Q0"}], "]"}], " ", "&&", " ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{"J0dm", " ", ".", " ", "Q1"}], " ", "-", " ", "Q0"}], "]"}],
         " ", "&&", "\n", "      ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "J0dm", "]"}], " ", ".", " ", "P1"}], 
         "]"}], " ", "&&", "\n", "      ", 
        RowBox[{"isZeroVec", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "J0dm", "]"}], " ", ".", " ", "P0"}], 
          " ", "-", " ", "P1"}], "]"}], " ", "&&", "\n", "      ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"Q0", " ", ".", " ", "P0"}], " ", "-", " ", "1"}], "]"}], 
        " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"Q1", " ", ".", " ", "P1"}], " ", "-", " ", "1"}], "]"}], 
        " ", "&&", "\n", "      ", 
        RowBox[{"isZero", "[", 
         RowBox[{"Q0", " ", ".", " ", "P1"}], "]"}], " ", "&&", " ", 
        RowBox[{"isZero", "[", 
         RowBox[{"Q1", " ", ".", " ", "P0"}], "]"}]}]}], "]"}], ";", "\n", 
     "  ", 
     RowBox[{"show", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<B(\>\"", ",", " ", "q0S", ",", " ", "\"\<',\>\"", ",", 
          " ", "q0S", ",", " ", "\"\<') =\>\""}], "}"}], "]"}], ",", " ", 
       RowBox[{"bilinear", "[", 
        RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "Q0", 
         ",", " ", "Q0"}], "]"}], ",", "\n", "       ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<     B(\>\"", ",", " ", "q0S", ",", " ", "\"\<',\>\"", ",",
           " ", "q1S", ",", " ", "\"\<') =\>\""}], "}"}], "]"}], ",", "\n", 
       "       ", 
       RowBox[{"bilinear", "[", 
        RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "Q0", 
         ",", " ", "Q1"}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<the bilinear formula on the rescaled frame reproduces \
Theorem 4.1\>\"", ",", "\n", "    ", 
       RowBox[{"same", "[", 
        RowBox[{
         RowBox[{"kuznetsovABchains", "[", 
          RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
           "Q0", ",", " ", "Q1", ",", " ", "P0", ",", " ", "P1"}], "]"}], ",",
          "\n", "      ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], ",", " ", 
           RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<degree count: two in the q's, minus one in the p's, one in \
c\>\"", ",", "\n", "    ", 
       RowBox[{
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"c", "^", "2"}], " ", 
           RowBox[{"c", "^", 
            RowBox[{"-", "1"}]}], " ", 
           RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}]}]}], "]"}], " ", "&&", 
        "\n", "      ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"c", "^", "2"}], " ", 
           RowBox[{"c", "^", 
            RowBox[{"-", "1"}]}], " ", 
           RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}]}]}], "]"}], " ", "&&", 
        "\n", "      ", 
        RowBox[{"!", " ", 
         RowBox[{"isZero", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"c", "^", "2"}], " ", 
             RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}]}]}], ",", " ", 
           RowBox[{"a0", " ", "!=", " ", "0"}]}], "]"}]}]}]}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<a b is multiplied by c^2 > 0, so the sign is normalization \
free\>\"", ",", "\n", "    ", 
       RowBox[{"isZero", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], " ", 
          RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"c", "^", "2"}], " ", 
          RowBox[{"Rdm2", "[", "\"\<a\>\"", "]"}], " ", 
          RowBox[{"Rdm2", "[", "\"\<b\>\"", "]"}]}]}], "]"}]}], "]"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<the generating identity holds for the whole parameter family\
\>\"", ",", "\n", "   ", 
     RowBox[{"generatingIdentityQ", "[", 
      RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<the nondegeneracy conditions of their Theorem 4.16, \
recovered\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< != 0 for every a0 != 0\>\""}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], " ", "==", " ", "0"}], " ", "&&",
         " ", 
        RowBox[{"a0", " ", "!=", " ", "0"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a0", ",", " ", "b1"}], "}"}]}], "]"}], " ", "===", " ", 
     "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
       " ", "\"\< = 0 exactly when b1 = 2/a0\>\""}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Reduce", " ", "also", " ", "returns", " ", "the", " ", "conjunct", " ",
         "a0"}], " ", "!=", " ", "0"}], ",", " ", 
      RowBox[{
      "so", " ", "the", " ", "two", " ", "conditions", " ", "are", "\n", 
       "      ", "compared", " ", "as", " ", "conditions", " ", "rather", " ",
        "than", " ", "as", " ", "expressions"}]}], " ", "*)"}], "\n", "   ", 
    RowBox[{
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"b1", " ", "->", " ", 
        RowBox[{"2", "/", "a0"}]}]}], "]"}], " ", "&&", "\n", "     ", 
     RowBox[{"!", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Together", "[", 
          RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}], "]"}], "]"}], " ", "/.", 
        " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a0", " ", "->", " ", "3"}], ",", " ", 
          RowBox[{"b1", " ", "->", " ", "5"}]}], "}"}]}], "]"}]}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< and \>\"", ",",
         " ", 
        RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
        " ", "\"\< do not involve a\:2081, though \>\"", ",", "\n", "     ", 
        "DqS", ",", " ", 
        RowBox[{"eS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\< does\>\""}], 
       "}"}], "]"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Rdm", "[", "\"\<a\>\"", "]"}], ",", " ", 
          RowBox[{"Rdm", "[", "\"\<b\>\"", "]"}]}], "}"}], ",", " ", "a1"}], 
       "]"}], " ", "&&", " ", 
      RowBox[{"!", " ", 
       RowBox[{"FreeQ", "[", 
        RowBox[{
         RowBox[{"Rdm", "[", "\"\<D e[1]\>\"", "]"}], ",", " ", "a1"}], 
        "]"}]}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<the topological type, by the determinantal formula (27)\>\
\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sdm", " ", "=", " ", 
   RowBox[{"topologicalType", "[", 
    RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<s =\>\"", ",", " ", "sdm", ",", 
    " ", "\"\<     they report  sign(b1 - 2/a0)\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<(27) agrees with sign(b1 - 2/a0) on a grid of parameter \
values\>\"", ",", "\n", "   ", 
    RowBox[{"And", " ", "@@", " ", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", "\n", "     ", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"sdm", " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a0", " ", "->", " ", "A"}], ",", " ", 
             RowBox[{"b1", " ", "->", " ", "B"}]}], "}"}]}], "]"}], " ", "===",
          " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"B", " ", "-", " ", 
           RowBox[{"2", "/", "A"}]}], "]"}]}], ",", "\n", "     ", 
        RowBox[{"{", 
         RowBox[{"A", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", " ", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
            RowBox[{"1", "/", "2"}], ",", " ", "3"}], "}"}]}], "}"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"B", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", " ", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "10"}], ",", " ", 
            RowBox[{"1", "/", "10"}], ",", " ", "5"}], "}"}]}], "}"}]}], 
       "]"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<and it is unchanged under \>\"", ",", " ", "q0S", ",", 
       " ", "\"\< -> c \>\"", ",", " ", "q0S"}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "Sign", " ", "of", " ", "a", " ", "symbolic", " ", "product", " ", "is",
        " ", "not", " ", "simplified", " ", "away"}], ",", " ", 
      RowBox[{
      "so", " ", "the", " ", "two", " ", "are", "\n", "      ", "compared", " ",
        "on", " ", "a", " ", "grid", " ", "of", " ", "admissible", " ", 
       "parameter", " ", "values"}]}], " ", "*)"}], "\n", "   ", 
    RowBox[{"And", " ", "@@", " ", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", "\n", "     ", 
       RowBox[{
        RowBox[{"eq", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"topologicalType", "[", 
            RowBox[{"Xdm", ",", " ", "Vdm", ",", " ", 
             RowBox[{"{", 
              RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
             "q0dm"}], "]"}], " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a0", " ", "->", " ", "A"}], ",", " ", 
             RowBox[{"b1", " ", "->", " ", "B"}]}], "}"}]}], ",", "\n", 
          "        ", 
          RowBox[{"sdm", " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a0", " ", "->", " ", "A"}], ",", " ", 
             RowBox[{"b1", " ", "->", " ", "B"}]}], "}"}]}]}], "]"}], ",", 
        "\n", "     ", 
        RowBox[{"{", 
         RowBox[{"A", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", " ", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
            RowBox[{"1", "/", "2"}], ",", " ", "3"}], "}"}]}], "}"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"B", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", " ", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "10"}], ",", " ", 
            RowBox[{"1", "/", "10"}], ",", " ", "5"}], "}"}]}], "}"}]}], 
       "]"}]}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[125]:=",ExpressionUUID->"38615bb8-2ec9-c047-a177-42caa78cedcd"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"J(0) =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1", "0"}, {"0", "0", "1"}, {"0", "0", 
          RowBox[{"-", "a0"}]}}, RowSpacings -> 1, ColumnSpacings -> 1, 
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
       ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \[Chi](\"", "\"\[Lambda]\"", "\") =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      SuperscriptBox["btLam", "2"], " ", 
      RowBox[{"(", 
        RowBox[{"a0", "+", "btLam"}], ")"}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273363132`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"f006b9f3-b9d7-9a45-b695-013e6de550f5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the origin is an equilibrium and (BT_0) holds for a0 != 0\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273413143`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"aa017109-eb4b-6c42-b75d-3a3ad76fcca8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"e\"", "\"1\""], "\"(s) =\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "a0"}], "-", 
      RowBox[{"a1", " ", "btS"}]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      SubscriptBox["\"e\"", "\"2\""], "\"(s) =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"b1", " ", "btS"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      SubscriptBox["\"e\"", "\"3\""], "\"(s) =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "2"}], " ", "btS"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527362314*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"5cb57010-1db5-9045-b3cc-42d7748c1389"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"with \"", 
        SubscriptBox["\"q\"", "\"0\""], "\" = (1,0,0):    \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox["1", "a0"]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"a0", " ", "b1"}]}], 
       SuperscriptBox["a0", "2"]]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273673134`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"0e8bb5d3-6408-0d40-b10e-3c396d52dc15"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"their chains satisfy the defining relations\"", "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273713207`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"a6c483e7-1f28-7943-9e37-7c1bc64b93ea"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"with their \"", 
        SubscriptBox["\"q\"", "\"0\""], "\":    \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["a0", "2"]]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"a0", " ", "b1"}]}], 
       SuperscriptBox["a0", "3"]]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527373312*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"26981aaf-ee97-b04c-922d-62bf2ebc34ff"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"Theorem 4.1 reproduces the published a = -1/a0^2\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273773174`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"9bc71d13-86a6-e843-9fd7-196be02dbe7c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"Theorem 4.1 reproduces the published b = (2 - a0 b1)/a0^3\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527380314*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"b721ede8-e7fc-5c47-a651-eaaf5fd936fd"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"and the bilinear formula returns the same, with their chains\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865273833103`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"b190e07f-6e8e-784d-bdf2-1fd940dbde44"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"covariance: the normalized generator gives a0 times theirs\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527385311*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"8bffebc1-41e0-e645-960a-4be6a85cf6ba"],

Cell[BoxData[
 StyleBox["\<\"why the factor is a0 and not a0^2: the whole adapted frame \
moves\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.996086527387312*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"adcf4e02-974b-0e40-9aef-bfa10a6cb7d1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"rescaled frame:  \"", 
        SubscriptBox["\"q\"", "\"0\""], "\"' =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"   \"", 
      SubscriptBox["\"q\"", "\"1\""], "\"' =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"   \"", 
      SubscriptBox["\"p\"", "\"0\""], "\"' =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["a0", "2"]]}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"   \"", 
      SubscriptBox["\"p\"", "\"1\""], "\"' =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
        FractionBox["1", "a0"]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274003544`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"426b195d-e7b0-5d49-9ef8-f9da6057d0e1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the rescaled frame is exactly \
{(1,0,0),(0,1,0),(1,0,-1/a0^2),(0,1,1/a0)}\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274033833`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"56db6e55-dbf6-9f40-8801-e8bf12d963da"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"it still satisfies the chain relations and the biorthogonality (9)\"",
       "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527405388*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"a7c5e08f-f21c-4941-a81d-161b3e8106bc"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"B(\"", 
        SubscriptBox["\"q\"", "\"0\""], "\"',\"", 
        SubscriptBox["\"q\"", "\"0\""], "\"') =\""}, "RowDefault"], "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "2"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     B(\"", 
      SubscriptBox["\"q\"", "\"0\""], "\"',\"", 
      SubscriptBox["\"q\"", "\"1\""], "\"') =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "b1"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527407339*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"def84d9b-458f-3c43-b3b3-92331d881e03"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the bilinear formula on the rescaled frame reproduces Theorem 4.1\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527409336*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"8a5eadde-3538-7e4c-9012-25ee9fa57a4e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"degree count: two in the q's, minus one in the p's, one in c\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274585934`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"6786c723-0513-0e48-bc97-7a645ce52277"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"a b is multiplied by c^2 > 0, so the sign is normalization free\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527462595*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"583f37b5-a120-1d40-bba7-2963ac70622c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the generating identity holds for the whole parameter family\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274805927`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"cd6c6472-f18c-9d44-b595-4b9da3d52942"],

Cell[BoxData[
 StyleBox["\<\"the nondegeneracy conditions of their Theorem 4.16, \
recovered\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.996086527482607*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"6856a0c6-3ea8-5341-8f67-c8a72801ab04"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], 
        "\" != 0 for every a0 != 0\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274865894`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"9b2d1e97-3b1c-dd4d-95b2-cd1d0f30c33b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"b\"", Italic, StripOnInput -> False], 
        "\" = 0 exactly when b1 = 2/a0\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527488596*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"19a6a8c1-1fc4-b041-a116-badcdb4b2916"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" and \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False], 
        "\" do not involve a\:2081, though \"", 
        TemplateBox[{"\"D\"", 
          SubscriptBox["\"\"", 
           SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
        SubscriptBox["\"e\"", "\"1\""], "\" does\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527490597*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"c3555b19-616d-3f48-afd8-0a80b8cd8a61"],

Cell[BoxData[
 StyleBox["\<\"the topological type, by the determinantal formula (27)\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.9960865274936066`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"711fe1e1-6fd9-384a-9dc2-a52f5889a02b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"s =\"", "\"  \""}, "RowDefault"], FontFamily -> "Times", 
    11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      RowBox[{"Sign", "[", 
        RowBox[{"a0", " ", 
          RowBox[{"(", 
            RowBox[{"2", "-", 
              RowBox[{"a0", " ", "b1"}]}], ")"}]}], "]"}]}], 12, StripOnInput -> 
    False], 
   StyleBox[
   "\"     they report  sign(b1 - 2/a0)\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274965935`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"f45a4b5b-d3d9-7346-b298-f3fe1f81a66e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"(27) agrees with sign(b1 - 2/a0) on a grid of parameter values\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9960865274985943`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"8776a191-05c4-2b44-82b2-18c427b70529"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"and it is unchanged under \"", 
        SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
        SubscriptBox["\"q\"", "\"0\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.996086527500601*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[125]:=",ExpressionUUID->"12afc2d7-4478-1644-bd3a-10d1b472061d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["9. Summary",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.996104139573887*^9, 
  3.996104147457939*^9}, {3.9961049083866825`*^9, 3.9961049192939873`*^9}, {
  3.996105218019474*^9, 3.996105235354803*^9}, {3.9961072686101913`*^9, 
  3.996107289447588*^9}, {3.9961076383676376`*^9, 3.9961076690916214`*^9}, {
  3.9961322117195816`*^9, 3.9961322233252487`*^9}, {3.9961323013452873`*^9, 
  3.996132344258024*^9}},
 Background->RGBColor[
  0.95, 0.98, 0.95],ExpressionUUID->"ebe20a6f-2336-1645-bf46-b504d7d9befa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<\>\"", "]"}], ";"}], "\n", 
 RowBox[{"report", "[", "]"}]}], "Code",
 CellLabel->
  "In[155]:=",ExpressionUUID->"e8933ba6-1a45-8247-bec4-943d59541192"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.996086527521122*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[155]:=",ExpressionUUID->"6c9a9dd7-3184-d449-b68f-c036b644e8dc"],

Cell[BoxData[
 TemplateBox[{
   PanelBox[
    TagBox[
     GridBox[{{
        StyleBox["\"assertion\"", Bold, 10.5, StripOnInput -> False], 
        StyleBox["\"result\"", Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the invariants agree with the sums of principal minors, n = \
2..6\"", FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"adj(m).m = det(m) I, sizes 1 to 5\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"rank J = n-1 forces e_n = 0\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"dropping \"", 
           SubscriptBox["\"e\"", "\"n-2\""], 
           "\" != 0 admits a triple zero eigenvalue\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"dropping the rank condition admits a semisimple double zero\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Lemma 2.2: \"", 
           SubscriptBox["\"e\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\" and \"", 
           SubscriptBox["\"e\"", "\"n-3\""], "\" = \"", 
           SubscriptBox["\"e\"", "\"n-3\""], "\"(\"", 
           SubscriptBox["\"J\"", "\"tr\""], "\")\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Lemma 2.2: \"", "\"\[Chi]\"", 
           SubscriptBox["\"\"", "\"J\""], "\" = \"", "\"\[Lambda]\"", 
           "\"\.b2 \[Chi]\"", 
           SubscriptBox["\"\"", "\"tr\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the chains satisfy the defining relations\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"(\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\", \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], 
           "\") does not depend on \"", 
           SubscriptBox["\"q\"", "\"1\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
           SubscriptBox["\"q\"", "\"0\""], "\" gives (c \"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\", c \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\")\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"3\""], "\" = -2 \"", "\"\[Kappa]\"", 
           "\" \"", 
           SubscriptBox["\"\[Beta]\"", "\"20\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"2\""], "\" = \"", "\"\[Kappa]\"", 
           "\"(2\"", 
           SubscriptBox["\"\[Alpha]\"", "\"20\""], "\"+\"", 
           SubscriptBox["\"\[Beta]\"", "\"11\""], "\") - 2\"", 
           SubscriptBox["\"\[Beta]\"", "\"20\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = \"", 
           SubscriptBox["\"\[Beta]\"", "\"20\""], "\" and \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = 2\"", 
           SubscriptBox["\"\[Alpha]\"", "\"20\""], "\" + \"", 
           SubscriptBox["\"\[Beta]\"", "\"11\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the twelve transverse coupling coefficients do not occur\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"but \"", 
           SubscriptBox["\"h\"", "\"1\""], "\" does occur in \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"1\""], "\", as (22) requires\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the first component is annihilated entirely\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"a\"", "\"NF\""], "\" = \"", 
           SubscriptBox["\"\[Beta]\"", "\"20\""], "\" and \"", 
           SubscriptBox["\"b\"", "\"NF\""], "\" = 2\"", 
           SubscriptBox["\"\[Alpha]\"", "\"20\""], "\" + \"", 
           SubscriptBox["\"\[Beta]\"", "\"11\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Jacobi: d/dt det(A + t L) = tr(adj(A) L)\"", FontFamily -> "Times",
          10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"d/dt \[Chi] = - tr(adj(\"", "\"\[Lambda]\"", "\" I - A) L)\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"adj(diag(A1,A2)) = diag(det A2 adj A1, det A1 adj A2)\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"adj(\"", "\"\[Lambda]\"", "\" I\.82 - N) = {{\"", 
           "\"\[Lambda]\"", "\",1},{0,\"", "\"\[Lambda]\"", "\"}}\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"det(\"", "\"\[Lambda]\"", "\" I\.82 - N) = \"", "\"\[Lambda]\"", 
           "\"\.b2, the factor carried by the transverse term\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the contraction is exactly \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" \"", 
           "\"\[Lambda]\"", "\" + 2\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\", i.e. tr \"", 
           SubscriptBox["\"L\"", "\"c\""], "\" and the (2,1) entry\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the generating identity holds, n = \"", "3"}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the generating identity holds, n = \"", "4"}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the generating identity holds, n = \"", "5"}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"n = 2: \"", 
           SubscriptBox["\"e\"", "\"0\""], "\" = 1 and \"", 
           SubscriptBox["\"e\"", "\"-1\""], "\" = 0\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"n = 2: \"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = -(1/2) \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"det and \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"tr\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the generating identity holds with the empty transverse block\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"and it agrees with the bilinear formula\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "3"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "3", "\", \"", 
           "\"spec = {-2}\""}, "RowDefault"], FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "3"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
           "\"spec = {-1, 3}\""}, "RowDefault"], FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
           "\"spec = {-1 +- i}\""}, "RowDefault"], FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "4"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "4", "\", \"", 
           "\"spec = {2, -2}, a 1:-1 resonance\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "4"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "5"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "5", "\", \"", 
           "\"spec = {1, +-2i}, not hyperbolic\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "5"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"kernelOf agrees with e\"", 
           SubscriptBox["\"\"", "\"1\""], "\", n = \"", "6"}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 4.1 = bilinear formula, n = \"", "6", "\", \"", 
           "\"spec = {-1, -1, 3, 3}\""}, "RowDefault"], FontFamily -> "Times",
          10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"e\"", 
           SubscriptBox["\"\"", "\"n-2\""], "\" = det \"", 
           SubscriptBox["\"J\"", "\"tr\""], "\", n = \"", "6"}, "RowDefault"],
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"kernelOf returns (1,0,0) on the worked instance\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"invariance under a linear change mixing central and transverse\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"invariance under a nonlinear near-identity change\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"along \"", 
           SubscriptBox["\"q\"", "\"0\""], 
           "\" in ker J the derivative is invariant\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"off the kernel it is not: the same derivative goes from 1 to 3\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"(22): \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"1\""], "\" = \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" + tr \"", 
           SubscriptBox["\"L\"", "\"tr\""], "\", on the generic germ\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the recurrence mu v' = N v underlying the gap lemma\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"gap lemma: interior gap <= (number of distinct roots) - 1\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the bound is attained by lam^m - c\"", FontFamily -> "Times", 10.5,
          StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", 
           "\"one Jordan block of size 8, eigenvalue 2\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", "\"single eigenvalue, blocks 3+2+1\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", "\"spectrum {2,-2}: a 1:-1 resonance\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Theorem 5.7 on: \"", "\"companion of lam^5 - 7\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", 
           "\"companion of lam^8 - 1: the extremal gap case\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", 
           "\"spectrum {+-i, +-i, 3}: not hyperbolic\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Theorem 5.7 on: \"", "\"spectrum {+-2i, 1, 1, 1}\""},
           "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on: \"", 
           "\"three eigenvalues, all non-semisimple\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"Theorem 5.7 on \"", "6", 
           "\" random invertible integer matrices\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"\[Delta]\"", "\"(p) = \"", "\"\[Tau]\"", "\"(p) = 0\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = -(1/2) \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           "\"\[Delta]\""}, "RowDefault"], FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" = \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], "\"\[Tau]\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"for n = 2, \"", "\"\[Delta]\"", "\" = det DX and \"", 
           "\"\[Tau]\"", "\" = tr DX\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"(27) returns sign(a b)\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"and it is unchanged under \"", 
           SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
           SubscriptBox["\"q\"", "\"0\""], "\", c < 0 included\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"tr \"", 
           SubscriptBox["\"J\"", "\"c\""], "\" = \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" \"", 
           SubscriptBox["\"\[Eta]\"", "\"1\""], "\" and det \"", 
           SubscriptBox["\"J\"", "\"c\""], "\" = -(\"", 
           SubscriptBox["\"\[Beta]\"", "\"2\""], "\" + 2\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
           SubscriptBox["\"\[Eta]\"", "\"1\""], "\")\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"(i) \"", 
           SubscriptBox["\"\[Beta]\"", "\"1\""], "\" = -\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
           SubscriptBox["\"\[Eta]\"", "\"1\""], "\"\.b2, of curvature -2\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"(ii) \"", 
           SubscriptBox["\"\[Beta]\"", "\"2\""], "\"\.b2 = 4\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" \"", 
           SubscriptBox["\"\[Beta]\"", "\"1\""], 
           "\", a nondegenerate cusp iff \"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" != 0\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"(iii) tr \"", 
           SubscriptBox["\"J\"", "\"c\""], "\" = 0 forces \"", 
           SubscriptBox["\"\[Eta]\"", "\"1\""], "\" = 0 exactly when \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" != 0\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Proposition 7.1: same 2-jet, \"", 
           SubscriptBox["\"\[ScriptL]\"", "\"1\""], "\" proportional to g\""},
           "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"(32): the second jet of \[Chi] contains det(M)[(tr K)\.b2 - tr K\
\.b2], K = M\"", 
           
           TemplateBox[{"\"\"", "\"-1\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N\""}, "RowDefault"], FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"so a scalar invariant does see an ordered composition mediated by \
the resolvent\"", FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Section 9.2: (a,b) = (3,1)\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Section 9.2: the bilinear formula agrees\"", FontFamily -> "Times",
          10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Section 9.2: the generating identity holds\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Section 9.2: s = +1\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"Section 9.2: \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"1\""], "\" = 2 = \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], "\" + 1\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the origin is an equilibrium and (BT_0) holds for a0 != 0\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"their chains satisfy the defining relations\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Theorem 4.1 reproduces the published a = -1/a0^2\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Theorem 4.1 reproduces the published b = (2 - a0 b1)/a0^3\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"and the bilinear formula returns the same, with their chains\""},
           "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"covariance: the normalized generator gives a0 times theirs\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the rescaled frame is exactly \
{(1,0,0),(0,1,0),(1,0,-1/a0^2),(0,1,1/a0)}\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"it still satisfies the chain relations and the biorthogonality (9)\
\"", FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the bilinear formula on the rescaled frame reproduces Theorem \
4.1\"", FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"degree count: two in the q's, minus one in the p's, one in c\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a b is multiplied by c^2 > 0, so the sign is normalization free\"",
          FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the generating identity holds for the whole parameter family\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], 
           "\" != 0 for every a0 != 0\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"b\"", Italic, StripOnInput -> False], 
           "\" = 0 exactly when b1 = 2/a0\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" and \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False], 
           "\" do not involve a\:2081, though \"", 
           TemplateBox[{"\"D\"", 
             SubscriptBox["\"\"", 
              SubscriptBox["\"q\"", "\"0\""]]}, "RowDefault"], 
           SubscriptBox["\"e\"", "\"1\""], "\" does\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"(27) agrees with sign(b1 - 2/a0) on a grid of parameter values\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"and it is unchanged under \"", 
           SubscriptBox["\"q\"", "\"0\""], "\" -> c \"", 
           SubscriptBox["\"q\"", "\"0\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxDividers -> {
       "Columns" -> {{False}}, "RowsIndexed" -> {2 -> True}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{0.5}}}], "Grid"], 
    Background -> GrayLevel[0.985]], 
   StyleBox[
    TemplateBox[{"101", "\" of \"", "101", "\" assertions verified\""}, 
     "RowDefault"], FontFamily -> "Times", 12, StripOnInput -> False]},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
       "PanelLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {2, 1}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", #2, "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"{", 
           RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
           RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "}"}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.9960865275323944`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[155]:=",ExpressionUUID->"963bd0a1-b375-2b43-93ca-7e44b6f96b25"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Editable->False,
Saveable->True,
Deletable->False,
WindowSize->{1152, 651.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
WindowTitle->"E. Chan-L\[OAcute]pez",
ShowCellBracket->False,
FrontEndVersion->"15.0 para Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"137b492f-7301-7a42-bb1a-c1f9c4c71192"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[606, 23, 504, 9, 106, "Title",ExpressionUUID->"c657d549-c377-aa40-9ffe-ef51c68a372d"],
Cell[1113, 34, 589, 14, 83, "Subtitle",ExpressionUUID->"951773a6-f8ba-f546-9475-1b2215f6f952"],
Cell[1705, 50, 4272, 96, 415, "Text",ExpressionUUID->"4c2aed76-7274-5b4e-ac06-55a78ff3bd84"],
Cell[CellGroupData[{
Cell[6002, 150, 407, 8, 71, "Section",ExpressionUUID->"95e36b9b-c5be-2a47-ace5-467aa4f86bd1"],
Cell[CellGroupData[{
Cell[6434, 162, 711, 12, 63, "Subsection",ExpressionUUID->"bb05f7bc-66f0-2f40-bc22-320c51ea5086"],
Cell[7148, 176, 176, 4, 50, "Code",ExpressionUUID->"c0ccaa53-89ec-8e47-9f02-2a0faedb56c4"],
Cell[7327, 182, 430, 11, 33, "Text",ExpressionUUID->"3aaafb3c-f8bb-0143-9e4e-70a145de1ca3"],
Cell[7760, 195, 6436, 164, 612, "Code",ExpressionUUID->"d293af5d-ac8e-e14d-a632-e2bb025122bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14233, 364, 803, 13, 63, "Subsection",ExpressionUUID->"db6042a4-f9d6-ef44-adf7-55c4bcc212fb"],
Cell[15039, 379, 1173, 29, 55, "Text",ExpressionUUID->"8495d79a-77be-4b4e-987e-bab6c680d9ff"],
Cell[16215, 410, 7843, 207, 787, "Code",ExpressionUUID->"d6264d7e-34ce-2743-b629-94e6ce7973aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24095, 622, 791, 13, 63, "Subsection",ExpressionUUID->"63ff0bac-33ab-7f4b-b3ac-629b58077c0f"],
Cell[24889, 637, 2069, 53, 55, "Text",ExpressionUUID->"8ffb2423-1f01-114e-85f9-4ff2e7f140c2"],
Cell[26961, 692, 10019, 250, 893, "Code",ExpressionUUID->"bc86253a-6294-9a40-99e9-fcfff2b8c151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37017, 947, 797, 13, 63, "Subsection",ExpressionUUID->"afdc649f-a1ab-d24a-958b-fe5f0c366002"],
Cell[37817, 962, 2359, 68, 57, "Text",ExpressionUUID->"71871ef4-f67f-6341-8d64-469a885d078a"],
Cell[40179, 1032, 6851, 172, 489, "Code",ExpressionUUID->"3d606c05-6ef2-7541-b5ac-4b499a43a348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47067, 1209, 854, 14, 63, "Subsection",ExpressionUUID->"e69b9261-9019-b249-a068-a2b165125125"],
Cell[47924, 1225, 234, 3, 33, "Text",ExpressionUUID->"7bb10440-d265-dd40-a096-7b0b5aa3bfa8"],
Cell[48161, 1230, 7282, 192, 629, "Code",ExpressionUUID->"1686b307-3be1-dd4f-88ed-bb11f2071b84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55480, 1427, 862, 15, 63, "Subsection",ExpressionUUID->"18fc14ba-f294-424b-93b0-b13b5ecc512a"],
Cell[56345, 1444, 741, 17, 55, "Text",ExpressionUUID->"09dc675f-9022-e440-b696-9a62db15fc4a"],
Cell[57089, 1463, 6447, 158, 436, "Code",ExpressionUUID->"9407644b-af58-e941-9b94-fbd2fec98acc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63573, 1626, 908, 15, 63, "Subsection",ExpressionUUID->"3e119507-dbfa-cf49-8f1f-3c6b14591803"],
Cell[64484, 1643, 3809, 102, 278, "Code",ExpressionUUID->"3a96c1a5-cc07-164e-aaaa-96e4539ecc13"],
Cell[68296, 1747, 119, 0, 33, "Text",ExpressionUUID->"a9df53ba-1931-c44b-80eb-8480fadf9d27"],
Cell[CellGroupData[{
Cell[68440, 1751, 2796, 71, 278, "Code",ExpressionUUID->"80b21b24-bc63-534c-9da6-79dd25ab64d4"],
Cell[CellGroupData[{
Cell[71261, 1826, 512, 14, 22, "Print",ExpressionUUID->"136e1991-5d2a-7d47-8b01-65b84a6cb750"],
Cell[71776, 1842, 535, 14, 22, "Print",ExpressionUUID->"a08b4875-35ec-c24a-85b5-489a1c738cdd"],
Cell[72314, 1858, 497, 13, 22, "Print",ExpressionUUID->"11cd0f06-44c9-4b4e-a22e-a88f611f2786"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72884, 1879, 486, 9, 71, "Section",ExpressionUUID->"6d566418-f6f6-5d4b-8982-09bd8ed4f12b"],
Cell[CellGroupData[{
Cell[73395, 1892, 912, 15, 63, "Subsection",ExpressionUUID->"42352d7d-a143-0346-bf42-5d4aec552bf9"],
Cell[74310, 1909, 2049, 56, 56, "Text",ExpressionUUID->"38ade190-cd63-734b-bd43-d9a4d26bb7da"],
Cell[CellGroupData[{
Cell[76384, 1969, 7316, 185, 506, "Code",ExpressionUUID->"97fd5295-2b0a-414c-ac31-eaa378e04a63"],
Cell[CellGroupData[{
Cell[83725, 2158, 518, 14, 22, "Print",ExpressionUUID->"10cd7e7e-f96c-3348-8519-9a510b3c1d1e"],
Cell[84246, 2174, 653, 15, 22, "Print",ExpressionUUID->"e80da5a6-e379-ac42-be68-37339b0853c1"],
Cell[84902, 2191, 490, 13, 22, "Print",ExpressionUUID->"578edeb4-6149-ce4b-ad84-3e0460e5d969"],
Cell[85395, 2206, 605, 16, 22, "Print",ExpressionUUID->"11ce6044-a37a-3d4f-bddc-86b95b9d8dec"],
Cell[86003, 2224, 652, 15, 22, "Print",ExpressionUUID->"1eed4e94-4f5b-2a42-a07c-5acc8207425f"],
Cell[86658, 2241, 530, 14, 22, "Print",ExpressionUUID->"1f16e22c-1fd7-1d4d-8135-e39900f84c3e"],
Cell[87191, 2257, 781, 19, 22, "Print",ExpressionUUID->"e33ee8db-2d61-1644-bbbb-f50edd3059a6"],
Cell[87975, 2278, 660, 17, 22, "Print",ExpressionUUID->"ab42c6f1-62df-7049-bd84-951e9bbb35fe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88696, 2302, 963, 16, 63, "Subsection",ExpressionUUID->"822489c6-d99f-be4f-9228-661d0184c40d"],
Cell[89662, 2320, 2094, 57, 33, "Text",ExpressionUUID->"d8912c75-0a00-2841-8b0a-61331fb8b0b8"],
Cell[CellGroupData[{
Cell[91781, 2381, 6444, 158, 418, "Code",ExpressionUUID->"2314f0ff-0b1d-6440-9bfc-25911e45dfe6"],
Cell[CellGroupData[{
Cell[98250, 2543, 505, 13, 22, "Print",ExpressionUUID->"254cc1b9-ad55-944a-b7bc-5aea18cea17b"],
Cell[98758, 2558, 986, 25, 22, "Print",ExpressionUUID->"17fc12dc-b9f7-a443-af14-bff81045d77f"],
Cell[99747, 2585, 708, 18, 22, "Print",ExpressionUUID->"d99c9791-111e-5d48-affd-72c6e483cab0"],
Cell[100458, 2605, 745, 18, 22, "Print",ExpressionUUID->"0dc470b2-dcb0-1240-92c1-95cd748ae519"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101264, 2630, 1018, 17, 63, "Subsection",ExpressionUUID->"7bad3514-e1ce-4848-95fd-a42391431584"],
Cell[102285, 2649, 1080, 28, 55, "Text",ExpressionUUID->"6c67b417-0d52-074a-b448-9c813af4fad1"],
Cell[CellGroupData[{
Cell[103390, 2681, 8018, 204, 524, "Code",ExpressionUUID->"ed6258c7-3b94-e044-868f-976921ab6760"],
Cell[CellGroupData[{
Cell[111433, 2889, 1192, 35, 24, "Print",ExpressionUUID->"34f9cab1-a514-724c-af25-d3ec32f18f02"],
Cell[112628, 2926, 778, 20, 22, "Print",ExpressionUUID->"f9e8e0b9-4277-ea49-96f8-ecf7486bbb12"],
Cell[113409, 2948, 744, 19, 24, "Print",ExpressionUUID->"19e5cc71-48c3-d94b-9227-42212d179f8b"],
Cell[114156, 2969, 859, 21, 24, "Print",ExpressionUUID->"86c9a2fc-f8cd-d340-9dbd-d8797fdd55c6"],
Cell[115018, 2992, 802, 19, 22, "Print",ExpressionUUID->"d36e4c35-b2e4-ea4f-b430-51553d61e722"],
Cell[115823, 3013, 527, 14, 22, "Print",ExpressionUUID->"600e83b2-9fc1-2a41-85d4-e4ce7ae91b08"],
Cell[116353, 3029, 761, 19, 24, "Print",ExpressionUUID->"b7e78fd0-bc56-8f47-88e8-61485a0c195c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117175, 3055, 1051, 16, 63, "Subsection",ExpressionUUID->"e370ac3d-832b-a148-bbdf-12aecb750899"],
Cell[118229, 3073, 3626, 100, 55, "Text",ExpressionUUID->"2073d8db-56b6-6644-ad77-b887b4085b03"],
Cell[CellGroupData[{
Cell[121880, 3177, 7749, 194, 489, "Code",ExpressionUUID->"bda72047-ba40-4149-8c3c-929a6922a080"],
Cell[CellGroupData[{
Cell[129654, 3375, 1148, 31, 24, "Print",ExpressionUUID->"1fa2692a-99f8-ac42-afe9-ccbde8f5c42c"],
Cell[130805, 3408, 809, 22, 36, "Print",ExpressionUUID->"d0b8b5e5-06d8-904e-b8c1-1e9c7ed32068"],
Cell[131617, 3432, 738, 20, 22, "Print",ExpressionUUID->"8808ad5d-f74e-494d-a077-857e9b27224f"],
Cell[132358, 3454, 507, 13, 22, "Print",ExpressionUUID->"011d87ad-70e6-074d-ac51-702f780816f0"],
Cell[132868, 3469, 765, 19, 22, "Print",ExpressionUUID->"02aaace7-2885-4641-8406-e9c870c7a69d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133706, 3496, 548, 9, 71, "Section",ExpressionUUID->"f7f7640a-04f9-6845-891f-0cc5235dd335"],
Cell[CellGroupData[{
Cell[134279, 3509, 192, 4, 50, "Code",ExpressionUUID->"acab40b7-9c04-3d43-a5cc-20306b84b31e"],
Cell[134474, 3515, 530, 14, 22, "Print",ExpressionUUID->"d6145cf2-b5de-fb47-83ba-9829d37d2e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135041, 3534, 1074, 17, 63, "Subsection",ExpressionUUID->"e44bbe11-22f9-934e-bfdd-4b56d16bc790"],
Cell[CellGroupData[{
Cell[136140, 3555, 2704, 72, 208, "Code",ExpressionUUID->"4d5d4725-d08b-b645-af71-60649e1a5b61"],
Cell[CellGroupData[{
Cell[138869, 3631, 502, 13, 22, "Print",ExpressionUUID->"43f7043d-6dc4-2846-a050-65b6358ada94"],
Cell[139374, 3646, 568, 15, 22, "Print",ExpressionUUID->"96477eb9-b344-a348-b543-f05de4302264"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140003, 3668, 1099, 17, 63, "Subsection",ExpressionUUID->"ad5c0dd5-f829-154d-949b-8f16c836b142"],
Cell[CellGroupData[{
Cell[141127, 3689, 7863, 206, 506, "Code",ExpressionUUID->"30362316-5714-0546-85ed-1e94c6a237d3"],
Cell[CellGroupData[{
Cell[149015, 3899, 523, 14, 22, "Print",ExpressionUUID->"ace859c4-bdbd-0541-a7b0-dc5122b00a41"],
Cell[149541, 3915, 984, 24, 34, "Print",ExpressionUUID->"31489cf4-3a21-6c41-b798-27e472938d76"],
Cell[150528, 3941, 621, 16, 22, "Print",ExpressionUUID->"fe681a72-5956-0647-a8d9-b3cccc434699"],
Cell[151152, 3959, 627, 16, 22, "Print",ExpressionUUID->"d707805e-53d3-cb45-bbc5-93b51d8ee124"],
Cell[151782, 3977, 829, 22, 22, "Print",ExpressionUUID->"fcfc4c9f-9725-1149-9e0a-8425ec70ef9b"],
Cell[152614, 4001, 779, 18, 22, "Print",ExpressionUUID->"6f11f864-6acb-2f4f-b2a2-3da271841b20"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153454, 4026, 1080, 17, 63, "Subsection",ExpressionUUID->"fb0cb104-341c-af41-94d4-45da5e1d5bc7"],
Cell[154537, 4045, 198, 3, 33, "Text",ExpressionUUID->"f6b49b17-c42f-4b44-b6b0-bbfd4f65d166"],
Cell[CellGroupData[{
Cell[154760, 4052, 4166, 109, 278, "Code",ExpressionUUID->"a2e04c86-e876-a04c-9e4a-93b3752d3c65"],
Cell[CellGroupData[{
Cell[158951, 4165, 590, 16, 22, "Print",ExpressionUUID->"c1a5a359-f4f8-154a-8f26-cd8c09364716"],
Cell[159544, 4183, 590, 16, 22, "Print",ExpressionUUID->"506e6fde-5e70-8846-96f1-705fbb6f6087"],
Cell[160137, 4201, 540, 14, 22, "Print",ExpressionUUID->"985dba5f-edae-5b4a-a647-0503be39a801"],
Cell[160680, 4217, 540, 14, 22, "Print",ExpressionUUID->"ce7d416c-64c1-344c-9ccf-5800f6a29107"],
Cell[161223, 4233, 542, 14, 22, "Print",ExpressionUUID->"882753dd-6110-fb42-b01e-cf5ce545bd2a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161826, 4254, 1084, 17, 63, "Subsection",ExpressionUUID->"d208efce-f007-744a-88cb-363d9e1d518f"],
Cell[162913, 4273, 2157, 58, 34, "Text",ExpressionUUID->"54bfc6ef-b206-0e46-891a-841860daac37"],
Cell[CellGroupData[{
Cell[165095, 4335, 6790, 173, 366, "Code",ExpressionUUID->"25b1cd53-766f-6745-a3c7-25fd32d35321"],
Cell[CellGroupData[{
Cell[171910, 4512, 717, 18, 22, "Print",ExpressionUUID->"159d198c-8741-e349-8b79-9759b78c0815"],
Cell[172630, 4532, 620, 16, 22, "Print",ExpressionUUID->"6b3d6ac4-7282-7741-bc80-b58fe692ffe7"],
Cell[173253, 4550, 930, 22, 24, "Print",ExpressionUUID->"f5abf374-20ff-ba41-8c3d-ba356f6778a8"],
Cell[174186, 4574, 532, 14, 22, "Print",ExpressionUUID->"d02b0254-24c9-bf4f-83a2-9b9a7a71bff3"],
Cell[174721, 4590, 501, 13, 22, "Print",ExpressionUUID->"3f385aac-e76e-8547-9091-7c4dbef61598"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175295, 4611, 614, 11, 71, "Section",ExpressionUUID->"871dfca3-232a-3342-b5da-308e5115ffe7"],
Cell[CellGroupData[{
Cell[175934, 4626, 204, 5, 50, "Code",ExpressionUUID->"17f553ba-1470-9047-9a14-27af8b502563"],
Cell[176141, 4633, 539, 14, 22, "Print",ExpressionUUID->"06b534d6-bd53-bb4e-8fd4-550851ca6b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176717, 4652, 1789, 37, 63, "Subsection",ExpressionUUID->"a3630737-9377-2b44-bd57-11a34774a0c0"],
Cell[178509, 4691, 303, 4, 55, "Text",ExpressionUUID->"72685ba4-5550-374c-bae0-68f0db0cb37e"],
Cell[CellGroupData[{
Cell[178837, 4699, 8240, 206, 541, "Code",ExpressionUUID->"9af199c7-cfac-b048-9c8c-f5d34184d116"],
Cell[CellGroupData[{
Cell[187102, 4909, 582, 15, 22, "Print",ExpressionUUID->"950646c4-aaf0-ac4e-99b0-45a85549b194"],
Cell[187687, 4926, 818, 21, 22, "Print",ExpressionUUID->"6cc49d64-1b27-9541-832e-34e2e53f0d0e"],
Cell[188508, 4949, 584, 16, 22, "Print",ExpressionUUID->"603e2221-f18b-4244-b8dc-f28aa904920e"],
Cell[189095, 4967, 618, 16, 22, "Print",ExpressionUUID->"75a6a7ed-7122-0747-b70c-7f8817b3a7e9"],
Cell[189716, 4985, 582, 15, 22, "Print",ExpressionUUID->"82ae3ab6-1f90-9643-916e-b32771455c0e"],
Cell[190301, 5002, 771, 19, 22, "Print",ExpressionUUID->"dd52f6f0-cff4-d841-aafa-f706625a27d7"],
Cell[191075, 5023, 589, 16, 22, "Print",ExpressionUUID->"e5b83f03-7b27-4d4c-952d-bab4b33d4cbc"],
Cell[191667, 5041, 618, 16, 22, "Print",ExpressionUUID->"610796ac-90ac-a243-87a9-8babce43e4c7"],
Cell[192288, 5059, 582, 15, 22, "Print",ExpressionUUID->"33fdd931-ecc1-2a43-85c2-4dae5956b6eb"],
Cell[192873, 5076, 807, 21, 22, "Print",ExpressionUUID->"4eed82e5-22ce-5049-8ea9-164af4dacb33"],
Cell[193683, 5099, 591, 16, 22, "Print",ExpressionUUID->"ea2db6a8-92be-2b4c-b1cc-42c464f8a02d"],
Cell[194277, 5117, 620, 16, 22, "Print",ExpressionUUID->"724b0872-a7da-9b4a-9769-1880a9348818"],
Cell[194900, 5135, 582, 15, 22, "Print",ExpressionUUID->"1019e26b-7270-9a4a-93e4-6d22545a9bfe"],
Cell[195485, 5152, 805, 21, 22, "Print",ExpressionUUID->"da945e12-816a-624f-a4c6-6c124657aa5f"],
Cell[196293, 5175, 608, 16, 22, "Print",ExpressionUUID->"18a45599-ea11-2644-b9e8-08294085760c"],
Cell[196904, 5193, 620, 16, 22, "Print",ExpressionUUID->"7a43d3f1-b314-9d41-bd68-adfb7e75a322"],
Cell[197527, 5211, 579, 15, 22, "Print",ExpressionUUID->"94b2f204-0d60-1b4e-9223-abe3d50ff6f0"],
Cell[198109, 5228, 851, 23, 22, "Print",ExpressionUUID->"d9d2d3b2-2b71-e346-8f76-c296c50e9457"],
Cell[198963, 5253, 606, 16, 22, "Print",ExpressionUUID->"b9be59ef-c25c-cc4f-9060-bc66e08b28d8"],
Cell[199572, 5271, 618, 16, 22, "Print",ExpressionUUID->"c48a77a3-8385-cf43-8bea-5a37b5886858"],
Cell[200193, 5289, 582, 15, 22, "Print",ExpressionUUID->"346e62ce-8708-1548-a02d-64267d1b98c8"],
Cell[200778, 5306, 812, 21, 22, "Print",ExpressionUUID->"db8dcfc4-034f-5949-8dc5-70385b4f6056"],
Cell[201593, 5329, 596, 16, 22, "Print",ExpressionUUID->"09a4dad0-7126-8248-a2f5-6486b486028c"],
Cell[202192, 5347, 618, 16, 22, "Print",ExpressionUUID->"adc05875-5206-524f-b232-2e13cdd371ca"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202871, 5370, 1210, 19, 63, "Subsection",ExpressionUUID->"f9558f0a-6c95-aa43-8e01-0e01b531f758"],
Cell[CellGroupData[{
Cell[204106, 5393, 7612, 201, 506, "Code",ExpressionUUID->"e0bd8e68-daae-9c48-bb72-b154017753af"],
Cell[CellGroupData[{
Cell[211743, 5598, 510, 13, 22, "Print",ExpressionUUID->"4555289d-8d8a-a842-8a08-347959114b83"],
Cell[212256, 5613, 517, 14, 22, "Print",ExpressionUUID->"5fb24143-21c4-2f40-b26e-4af2721252f1"],
Cell[212776, 5629, 830, 21, 23, "Print",ExpressionUUID->"54dfb290-1e99-6c4c-a79e-29403e0bdab8"],
Cell[213609, 5652, 533, 14, 22, "Print",ExpressionUUID->"648427e8-3eb3-7640-9fc7-679de69b2aa8"],
Cell[214145, 5668, 517, 14, 22, "Print",ExpressionUUID->"e925a058-7063-8043-9f35-fb90151cf9fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214723, 5689, 1209, 18, 63, "Subsection",ExpressionUUID->"fe8b2d92-d328-df48-b995-12832ebc457d"],
Cell[215935, 5709, 1489, 40, 55, "Text",ExpressionUUID->"f3a56e48-7d15-0248-98d3-56768c6e2309"],
Cell[CellGroupData[{
Cell[217449, 5753, 4753, 126, 313, "Code",ExpressionUUID->"b010d8c2-6a61-3540-a03e-266631d3c7e6"],
Cell[CellGroupData[{
Cell[222227, 5883, 890, 24, 24, "Print",ExpressionUUID->"605a0ffe-1ea8-d741-997d-d9cd9394630a"],
Cell[223120, 5909, 602, 16, 22, "Print",ExpressionUUID->"e3b5ae4a-9a8e-7a45-9f63-72961282b2d6"],
Cell[223725, 5927, 531, 14, 22, "Print",ExpressionUUID->"648c3bfa-7311-5f46-864f-aba53663bcfc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224317, 5948, 1284, 20, 63, "Subsection",ExpressionUUID->"26a25bd9-9080-4e45-90f8-abf2768dc545"],
Cell[225604, 5970, 1300, 34, 55, "Text",ExpressionUUID->"fe29ad16-c765-7645-96c2-5cbe00ff8599"],
Cell[CellGroupData[{
Cell[226929, 6008, 797, 19, 85, "Code",ExpressionUUID->"6c56da11-43ce-c54d-a566-4bda2b8ed4ba"],
Cell[227729, 6029, 826, 20, 24, "Print",ExpressionUUID->"ef784907-1652-254d-ae5f-502170f71b6b"]
}, Open  ]],
Cell[228570, 6052, 2197, 57, 58, "Text",ExpressionUUID->"98253db4-b63d-004f-8183-0e61f822ff3c"],
Cell[CellGroupData[{
Cell[230792, 6113, 13936, 363, 822, "Code",ExpressionUUID->"dee3e4ec-1dc2-6448-9529-45f2084cd0a7"],
Cell[CellGroupData[{
Cell[244753, 6480, 519, 14, 22, "Print",ExpressionUUID->"6591a629-624b-f74f-ab45-cdc6cfd49547"],
Cell[245275, 6496, 528, 14, 22, "Print",ExpressionUUID->"fd2b9bf2-ffba-3a43-bb18-1295d1346c1b"],
Cell[245806, 6512, 496, 13, 22, "Print",ExpressionUUID->"e6b8791c-bb5d-4d46-a6fd-064367a2bd29"]
}, Open  ]]
}, Open  ]],
Cell[246329, 6529, 1028, 25, 55, "Text",ExpressionUUID->"95fa7d1b-a1d7-6040-81e9-717b10a00398"],
Cell[CellGroupData[{
Cell[247382, 6558, 11457, 298, 770, "Code",ExpressionUUID->"eda527bf-938a-c740-8f33-8a2989f3560f"],
Cell[CellGroupData[{
Cell[258864, 6860, 543, 13, 22, "Print",ExpressionUUID->"b49b6d76-1f3d-ae45-8162-1087d320ae48"],
Cell[259410, 6875, 582, 16, 22, "Print",ExpressionUUID->"29610e03-e14a-6348-a362-f91d8d8e66f9"],
Cell[259995, 6893, 534, 13, 22, "Print",ExpressionUUID->"6fad0934-9d1d-594d-885a-ce025586c59b"],
Cell[260532, 6908, 561, 15, 22, "Print",ExpressionUUID->"ed0c6859-86bd-1145-833c-c1a49976eb4c"],
Cell[261096, 6925, 534, 13, 22, "Print",ExpressionUUID->"9c325a37-b0d4-5142-a1b5-44c933a31dc1"],
Cell[261633, 6940, 565, 15, 22, "Print",ExpressionUUID->"71d3d497-5e4d-f54c-9c20-ec77aa82e506"],
Cell[262201, 6957, 521, 13, 22, "Print",ExpressionUUID->"9a22c331-f4d1-3d40-aae3-501a4cbc1c9c"],
Cell[262725, 6972, 546, 14, 22, "Print",ExpressionUUID->"af4dc1a2-cced-cb48-b50e-bda6ab156c77"],
Cell[263274, 6988, 556, 14, 22, "Print",ExpressionUUID->"f8658727-3518-1346-8027-7aa01329d5e7"],
Cell[263833, 7004, 587, 16, 22, "Print",ExpressionUUID->"f3fbe14f-0eee-b445-b706-affb86e336c5"],
Cell[264423, 7022, 539, 13, 22, "Print",ExpressionUUID->"8e3acfb7-bc5a-5448-bddf-ffe00a2e686c"],
Cell[264965, 7037, 572, 15, 22, "Print",ExpressionUUID->"ce51a1cf-3dbf-ae41-974a-6b7e926231a8"],
Cell[265540, 7054, 526, 13, 22, "Print",ExpressionUUID->"2ddc0ebf-5430-194b-85ab-d8fd66384568"],
Cell[266069, 7069, 548, 14, 22, "Print",ExpressionUUID->"8fca7d62-02f5-7e4a-90be-ae952e439f7c"],
Cell[266620, 7085, 538, 13, 22, "Print",ExpressionUUID->"41ea2dfc-63ad-1444-82d3-f70ebc2837b0"],
Cell[267161, 7100, 571, 15, 22, "Print",ExpressionUUID->"38baae63-2850-3148-8a25-2a00fa006191"],
Cell[267735, 7117, 573, 15, 22, "Print",ExpressionUUID->"a9d6d107-7cb4-2446-9223-368f180017a2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[268381, 7140, 646, 11, 71, "Section",ExpressionUUID->"948798e1-a665-3244-9524-87382eeda843"],
Cell[CellGroupData[{
Cell[269052, 7155, 194, 5, 50, "Code",ExpressionUUID->"80456438-a909-a644-8d10-07440fe8da0d"],
Cell[269249, 7162, 527, 14, 22, "Print",ExpressionUUID->"9998025d-f43e-5341-a969-06ab4272e114"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269813, 7181, 1296, 20, 63, "Subsection",ExpressionUUID->"17daeefa-6275-c944-85e3-363dc6723112"],
Cell[271112, 7203, 2973, 81, 35, "Text",ExpressionUUID->"28bcc253-36f0-8f44-98c4-6ba368a7b466"],
Cell[CellGroupData[{
Cell[274110, 7288, 9302, 243, 594, "Code",ExpressionUUID->"745457ac-6150-a54d-8708-eec184cfa91e"],
Cell[CellGroupData[{
Cell[283437, 7535, 1579, 42, 38, "Print",ExpressionUUID->"9594c129-bba1-4c42-8f96-49c65b2caa28"],
Cell[285019, 7579, 1741, 47, 38, "Print",ExpressionUUID->"8fffe5ef-7023-5347-ba40-0bab3162564a"],
Cell[286763, 7628, 470, 13, 22, "Print",ExpressionUUID->"fe73c757-2a5d-4f49-91f9-1cd6b6d401e7"],
Cell[287236, 7643, 1354, 39, 43, "Print",ExpressionUUID->"ef09de2a-cccf-e64b-a4e6-9c8a02efb35d"],
Cell[288593, 7684, 554, 14, 22, "Print",ExpressionUUID->"9c84a09c-5262-0c46-bdf8-6b9e1115f9cb"],
Cell[289150, 7700, 712, 18, 24, "Print",ExpressionUUID->"56821169-d56c-9946-83f7-e4ae57e7b885"],
Cell[289865, 7720, 703, 18, 24, "Print",ExpressionUUID->"571d10e8-25cb-ee44-9e23-620f2de851fc"],
Cell[290571, 7740, 596, 16, 22, "Print",ExpressionUUID->"985c3230-6f29-2e46-899c-6773dfaa2afb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291228, 7763, 746, 15, 63, "Subsection",ExpressionUUID->"08eee8a0-af16-2940-8bd9-4fa04e978921"],
Cell[CellGroupData[{
Cell[291999, 7782, 3349, 88, 243, "Code",ExpressionUUID->"6ca2b82e-eadc-a748-bb8c-612cf86542b3"],
Cell[CellGroupData[{
Cell[295373, 7874, 604, 16, 22, "Print",ExpressionUUID->"943f4829-9d7e-ec4b-b6ac-9d775efd7de0"],
Cell[295980, 7892, 484, 13, 22, "Print",ExpressionUUID->"c4c30d43-1000-9947-a074-4cd10521891c"],
Cell[296467, 7907, 647, 16, 22, "Print",ExpressionUUID->"03499a30-f8e0-5e4c-bd19-8d75905e6318"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297175, 7930, 766, 15, 63, "Subsection",ExpressionUUID->"56124742-c868-ab42-bbed-9217711b0a7a"],
Cell[297944, 7947, 1885, 47, 33, "Text",ExpressionUUID->"4726d238-51d8-0e4a-8cf6-3d5c6e7076f5"],
Cell[CellGroupData[{
Cell[299854, 7998, 8588, 210, 489, "Code",ExpressionUUID->"cb8266f6-a247-7e41-be58-576c9d11a955"],
Cell[CellGroupData[{
Cell[308467, 8212, 1200, 31, 34, "Print",ExpressionUUID->"5813b933-ba96-ad45-885f-3186420a5c1e"],
Cell[309670, 8245, 924, 21, 22, "Print",ExpressionUUID->"b834b32a-f9c0-f04e-b82e-ed38412bb9b5"],
Cell[310597, 8268, 859, 23, 22, "Print",ExpressionUUID->"17e2144f-1e74-404c-8e12-a6ec800d89a9"],
Cell[311459, 8293, 764, 18, 22, "Print",ExpressionUUID->"3c9d3598-8153-6f4d-803c-c9aca874d8c8"],
Cell[312226, 8313, 706, 20, 24, "Print",ExpressionUUID->"ff18470d-1fe2-bc4b-831a-6f40e64f304c"],
Cell[312935, 8335, 802, 19, 22, "Print",ExpressionUUID->"82f3f1d9-9bf4-784a-94e3-c02392ab7ba4"],
Cell[313740, 8356, 717, 17, 22, "Print",ExpressionUUID->"e12bb744-4fb5-4946-82ed-ea5365d36d92"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314530, 8381, 715, 12, 71, "Section",ExpressionUUID->"a6bd4ccc-d97b-1546-9961-2b20c99bdf1d"],
Cell[CellGroupData[{
Cell[315270, 8397, 184, 4, 50, "Code",ExpressionUUID->"116f8ec5-5402-b944-a17a-b3c7be02f037"],
Cell[315457, 8403, 520, 14, 22, "Print",ExpressionUUID->"fc087a8d-a8f7-ae42-8a4e-df78001bfca6"]
}, Open  ]],
Cell[315992, 8420, 400, 6, 55, "Text",ExpressionUUID->"c0318e5b-8c53-564c-88c7-81373eae1cf7"],
Cell[CellGroupData[{
Cell[316417, 8430, 5548, 146, 454, "Code",ExpressionUUID->"339d0fc8-3f64-b742-adda-23a7d07c86b7"],
Cell[CellGroupData[{
Cell[321990, 8580, 501, 13, 34, "Print",ExpressionUUID->"2935dcea-2ab9-5b46-8fab-f84ca6bfdaec"],
Cell[322494, 8595, 608, 15, 22, "Print",ExpressionUUID->"e2d0e998-6043-324a-8df0-b78030050ec5"],
Cell[323105, 8612, 692, 18, 22, "Print",ExpressionUUID->"1f8798c6-7221-6046-b4ff-962e88b3a0e2"],
Cell[323800, 8632, 546, 14, 22, "Print",ExpressionUUID->"b68acc63-4890-5d4e-b85d-6bb1b565598c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[324407, 8653, 740, 12, 71, "Section",ExpressionUUID->"943984e0-4176-fc4b-ac13-c4c4ff987fd2"],
Cell[CellGroupData[{
Cell[325172, 8669, 198, 5, 50, "Code",ExpressionUUID->"3f60484f-12fb-4d42-921c-a23f72794a6c"],
Cell[325373, 8676, 531, 14, 22, "Print",ExpressionUUID->"94110944-a4e0-9b4e-81b5-267a5a6e5af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325941, 8695, 763, 16, 63, "Subsection",ExpressionUUID->"0f890153-55ff-2549-922a-2805927dcfca"],
Cell[CellGroupData[{
Cell[326729, 8715, 5719, 158, 366, "Code",ExpressionUUID->"e3b021e3-27d7-7644-a73c-2be7b25787c4"],
Cell[CellGroupData[{
Cell[332473, 8877, 775, 20, 49, "Print",ExpressionUUID->"5be725ff-5271-3749-ba0b-b264f879dd00"],
Cell[333251, 8899, 1296, 38, 24, "Print",ExpressionUUID->"10d18b38-3c94-a146-83d5-ff4adb6e8232"],
Cell[334550, 8939, 716, 18, 22, "Print",ExpressionUUID->"533f4a35-a59b-874a-80c1-c42133704a4d"],
Cell[335269, 8959, 490, 13, 22, "Print",ExpressionUUID->"74d218da-8c59-104d-89c0-1cd47d5b8e5e"],
Cell[335762, 8974, 503, 13, 22, "Print",ExpressionUUID->"87d91cdc-2b1f-0e4e-89b0-d3049b35e272"],
Cell[336268, 8989, 507, 13, 22, "Print",ExpressionUUID->"9a4e1459-c9ba-5f44-af33-822e4195a017"],
Cell[336778, 9004, 481, 13, 22, "Print",ExpressionUUID->"bbc7d82c-596f-4948-89f4-cf11dd3cd6b8"],
Cell[337262, 9019, 765, 19, 24, "Print",ExpressionUUID->"bfb84174-4713-224e-821b-c926a754374a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[338100, 9046, 826, 14, 71, "Section",ExpressionUUID->"00231dee-31f4-fc48-afd2-636e554da970"],
Cell[CellGroupData[{
Cell[338951, 9064, 223, 6, 50, "Code",ExpressionUUID->"f28b0433-f2b5-4c47-864d-b5ba296a8ebb"],
Cell[339177, 9072, 554, 14, 22, "Print",ExpressionUUID->"a586a0d8-cd39-8444-86cd-b73bdb98ef92"]
}, Open  ]],
Cell[339746, 9089, 362, 5, 55, "Text",ExpressionUUID->"fba0c07d-8f44-6a48-87e7-0b05ee0a9f0e"],
Cell[340111, 9096, 1591, 42, 34, "Text",ExpressionUUID->"dd000dcb-b77a-4248-a5ce-07743e5972e9"],
Cell[341705, 9140, 3484, 93, 56, "Text",ExpressionUUID->"02146a80-0d69-9a42-9742-4007823b3086"],
Cell[345192, 9235, 2506, 67, 55, "Text",ExpressionUUID->"dca8eceb-64ca-fb48-a6e1-6bee6fd4e426"],
Cell[CellGroupData[{
Cell[347723, 9306, 27610, 731, 1964, "Code",ExpressionUUID->"38615bb8-2ec9-c047-a177-42caa78cedcd"],
Cell[CellGroupData[{
Cell[375358, 10041, 1036, 27, 49, "Print",ExpressionUUID->"f006b9f3-b9d7-9a45-b695-013e6de550f5"],
Cell[376397, 10070, 529, 14, 22, "Print",ExpressionUUID->"aa017109-eb4b-6c42-b75d-3a3ad76fcca8"],
Cell[376929, 10086, 1027, 29, 22, "Print",ExpressionUUID->"5cb57010-1db5-9045-b3cc-42d7748c1389"],
Cell[377959, 10117, 998, 27, 37, "Print",ExpressionUUID->"0e8bb5d3-6408-0d40-b10e-3c396d52dc15"],
Cell[378960, 10146, 508, 13, 22, "Print",ExpressionUUID->"a6c483e7-1f28-7943-9e37-7c1bc64b93ea"],
Cell[379471, 10161, 1021, 28, 37, "Print",ExpressionUUID->"26981aaf-ee97-b04c-922d-62bf2ebc34ff"],
Cell[380495, 10191, 519, 14, 22, "Print",ExpressionUUID->"9bc71d13-86a6-e843-9fd7-196be02dbe7c"],
Cell[381017, 10207, 527, 14, 22, "Print",ExpressionUUID->"b721ede8-e7fc-5c47-a651-eaaf5fd936fd"],
Cell[381547, 10223, 571, 15, 22, "Print",ExpressionUUID->"b190e07f-6e8e-784d-bdf2-1fd940dbde44"],
Cell[382121, 10240, 567, 15, 22, "Print",ExpressionUUID->"8bffebc1-41e0-e645-960a-4be6a85cf6ba"],
Cell[382691, 10257, 520, 15, 20, "Print",ExpressionUUID->"adcf4e02-974b-0e40-9aef-bfa10a6cb7d1"],
Cell[383214, 10274, 1438, 40, 36, "Print",ExpressionUUID->"426b195d-e7b0-5d49-9ef8-f9da6057d0e1"],
Cell[384655, 10316, 544, 15, 22, "Print",ExpressionUUID->"56db6e55-dbf6-9f40-8801-e8bf12d963da"],
Cell[385202, 10333, 536, 14, 22, "Print",ExpressionUUID->"a7c5e08f-f21c-4941-a81d-161b3e8106bc"],
Cell[385741, 10349, 963, 26, 22, "Print",ExpressionUUID->"def84d9b-458f-3c43-b3b3-92331d881e03"],
Cell[386707, 10377, 535, 14, 22, "Print",ExpressionUUID->"8a5eadde-3538-7e4c-9012-25ee9fa57a4e"],
Cell[387245, 10393, 532, 14, 22, "Print",ExpressionUUID->"6786c723-0513-0e48-bc97-7a645ce52277"],
Cell[387780, 10409, 533, 14, 22, "Print",ExpressionUUID->"583f37b5-a120-1d40-bba7-2963ac70622c"],
Cell[388316, 10425, 532, 14, 22, "Print",ExpressionUUID->"cd6c6472-f18c-9d44-b595-4b9da3d52942"],
Cell[388851, 10441, 517, 15, 20, "Print",ExpressionUUID->"6856a0c6-3ea8-5341-8f67-c8a72801ab04"],
Cell[389371, 10458, 592, 16, 22, "Print",ExpressionUUID->"9b2d1e97-3b1c-dd4d-95b2-cd1d0f30c33b"],
Cell[389966, 10476, 594, 16, 22, "Print",ExpressionUUID->"19a6a8c1-1fc4-b041-a116-badcdb4b2916"],
Cell[390563, 10494, 850, 21, 24, "Print",ExpressionUUID->"c3555b19-616d-3f48-afd8-0a80b8cd8a61"],
Cell[391416, 10517, 511, 14, 20, "Print",ExpressionUUID->"711fe1e1-6fd9-384a-9dc2-a52f5889a02b"],
Cell[391930, 10533, 688, 20, 22, "Print",ExpressionUUID->"f45a4b5b-d3d9-7346-b298-f3fe1f81a66e"],
Cell[392621, 10555, 534, 14, 22, "Print",ExpressionUUID->"8776a191-05c4-2b44-82b2-18c427b70529"],
Cell[393158, 10571, 621, 16, 22, "Print",ExpressionUUID->"12afc2d7-4478-1644-bd3a-10d1b472061d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[393840, 10594, 762, 13, 71, "Section",ExpressionUUID->"ebe20a6f-2336-1645-bf46-b504d7d9befa"],
Cell[CellGroupData[{
Cell[394627, 10611, 205, 5, 67, "Code",ExpressionUUID->"e8933ba6-1a45-8247-bec4-943d59541192"],
Cell[CellGroupData[{
Cell[394857, 10620, 194, 4, 22, "Print",ExpressionUUID->"6c9a9dd7-3184-d449-b68f-c036b644e8dc"],
Cell[395054, 10626, 38670, 830, 1607, "Print",ExpressionUUID->"963bd0a1-b375-2b43-93ca-7e44b6f96b25"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


